Three-loop master integrals for ladder-box diagrams with one massive leg

The three-loop master integrals for ladder-box diagrams with one massive leg are computed from an eighty-five by eighty-five system of differential equations, solved by means of Magnus exponential. The results of the considered box-type integrals, as well as of the tower of vertex- and bubble-type master integrals associated to subtopologies, are given as a Taylor series expansion in the dimensional regulator parameter epsilon = (4-d)/2. The coefficients of the series are expressed in terms of uniform weight combinations of multiple polylogarithms and transcendental constants up to weight six. The considered integrals enter the next-to-next-to-next-to-leading order virtual corrections to scattering processes like the three-jet production mediated by vector boson decay, V* -> jjj, as well as the Higgs plus one-jet production in gluon fusion, pp -> Hj.

==> anc/2loopMIs.m <==
(* Please refer to:

S. Di Vita, P. Mastrolia, U. Schubert, V. Yundin

"Three-loop master integrals for ladder-box diagrams with one massive leg"

[arXiv:1408.xxxx] *)



(* Description:

These file contains the Master Integrals of uniform weight for the

two-loop ladder integrals with one massive leg, Eq.(3.2) of [arXiv:1408.xxxx] *)



(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions D=4-2e.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined as: norm[e]*d^D k for each loop, where

       norm[e] = ((-I)*(-h)^ep*Pi^(-2 + ep)*Gamma[1 - 2*ep])/(Gamma[1 - ep]^2*Gamma[1 + ep])

- the integrals are given as functions of x=s/m^2 and y=t/m^2 with
  m^2<0, 0<y<1 and 0<x<1-y (or equivalently 0<x<1 and 0<y<1-x)

- the result is expressed as a Taylor series in e

- zeta[n] stands for the Riemann Zeta function Zeta[n] 

- for each MI's g[n] (n=1,...,18), gladder2L is a list of replacement

  rules with the explicit expressions *)



(* Explicit result: *)

gladder2L = {
              g[1]->
                   +e^0*(
                         1
                       )
                   +e^1*(
                         -2*G[{0}, x]
                       )
                   +e^2*(
                         4*G[{0, 0}, x]
                       )
                   +e^3*(
                         -8*G[{0, 0, 0}, x] + 
                         
                         -6*zeta[3]
                       )
                   +e^4*(
                         16*G[{0, 0, 0, 0}, x] + 
                         
                         12*zeta[3]*G[{0}, x] + 
                         
                         -9*zeta[4]
                       )
                   +e^5*(
                         -32*G[{0, 0, 0, 0, 0}, x] + 
                         
                         -24*zeta[3]*G[{0, 0}, x] + 
                         
                         18*zeta[4]*G[{0}, x] + 
                         
                         -42*zeta[5]
                       )
                   +e^6*(
                         64*G[{0, 0, 0, 0, 0, 0}, x] + 
                         
                         48*zeta[3]*G[{0, 0, 0}, x] + 
                         
                         -36*zeta[4]*G[{0, 0}, x] + 
                         
                         84*zeta[5]*G[{0}, x] + 
                         
                         -90*zeta[6] + 
                         
                         18*zeta[3]^2
                       )
                   +e^7*(
                         Help["ladder2L", 1]
                       ),
              g[2]->
                   +e^0*(
                         1
                       )
                   +e^1*(
                         -2*G[{0}, y]
                       )
                   +e^2*(
                         4*G[{0, 0}, y]
                       )
                   +e^3*(
                         -8*G[{0, 0, 0}, y] + 
                         
                         -6*zeta[3]
                       )
                   +e^4*(
                         16*G[{0, 0, 0, 0}, y] + 
                         
                         12*zeta[3]*G[{0}, y] + 
                         
                         -9*zeta[4]
                       )
                   +e^5*(
                         -32*G[{0, 0, 0, 0, 0}, y] + 
                         
                         -24*zeta[3]*G[{0, 0}, y] + 
                         
                         18*zeta[4]*G[{0}, y] + 
                         
                         -42*zeta[5]
                       )
                   +e^6*(
                         64*G[{0, 0, 0, 0, 0, 0}, y] + 
                         
                         48*zeta[3]*G[{0, 0, 0}, y] + 
                         
                         -36*zeta[4]*G[{0, 0}, y] + 
                         
                         84*zeta[5]*G[{0}, y] + 
                         
                         -90*zeta[6] + 
                         
                         18*zeta[3]^2
                       )
                   +e^7*(
                         Help["ladder2L", 2]
                       ),
              g[3]->
                   +e^0*(
                         1
                       )
                   +e^1*(
                         0
                       )
                   +e^2*(
                         0
                       )
                   +e^3*(
                         -6*zeta[3]
                       )
                   +e^4*(
                         -9*zeta[4]
                       )
                   +e^5*(
                         -42*zeta[5]
                       )
                   +e^6*(
                         -90*zeta[6] + 
                         
                         18*zeta[3]^2
                       )
                   +e^7*(
                         Help["ladder2L", 3]
                       ),
              g[4]->
                   +e^0*(
                         1
                       )
                   +e^1*(
                         -2*G[{0}, x]
                       )
                   +e^2*(
                         4*G[{0, 0}, x]
                       )
                   +e^3*(
                         -8*G[{0, 0, 0}, x]
                       )
                   +e^4*(
                         16*G[{0, 0, 0, 0}, x]
                       )
                   +e^5*(
                         -32*G[{0, 0, 0, 0, 0}, x]
                       )
                   +e^6*(
                         64*G[{0, 0, 0, 0, 0, 0}, x]
                       )
                   +e^7*(
                         Help["ladder2L", 4]
                       ),
              g[5]->
                   +e^0*(
                         -1/4
                       )
                   +e^1*(
                         G[{0}, x]/2
                       )
                   +e^2*(
                         -G[{0, 0}, x] + 
                         
                         -zeta[2]/2
                       )
                   +e^3*(
                         2*G[{0, 0, 0}, x] + 
                         
                         zeta[2]*G[{0}, x] + 
                         
                         zeta[3]
                       )
                   +e^4*(
                         -4*G[{0, 0, 0, 0}, x] + 
                         
                         -2*zeta[2]*G[{0, 0}, x] + 
                         
                         -2*zeta[3]*G[{0}, x]
                       )
                   +e^5*(
                         8*G[{0, 0, 0, 0, 0}, x] + 
                         
                         4*zeta[2]*G[{0, 0, 0}, x] + 
                         
                         4*zeta[3]*G[{0, 0}, x] + 
                         
                         9*zeta[5] + 
                         
                         2*zeta[2]*zeta[3]
                       )
                   +e^6*(
                         -16*G[{0, 0, 0, 0, 0, 0}, x] + 
                         
                         -8*zeta[2]*G[{0, 0, 0, 0}, x] + 
                         
                         -8*zeta[3]*G[{0, 0, 0}, x] + 
                         
                         -18*zeta[5]*G[{0}, x] + 
                         
                         (91*zeta[6])/4 + 
                         
                         -4*zeta[3]*G[{0}, x]*zeta[2] + 
                         
                         -2*zeta[3]^2
                       )
                   +e^7*(
                         Help["ladder2L", 5]
                       ),
              g[6]->
                   +e^0*(
                         1
                       )
                   +e^1*(
                         -G[{0}, x]
                       )
                   +e^2*(
                         G[{0, 0}, x]
                       )
                   +e^3*(
                         -G[{0, 0, 0}, x]
                       )
                   +e^4*(
                         G[{0, 0, 0, 0}, x]
                       )
                   +e^5*(
                         -G[{0, 0, 0, 0, 0}, x]
                       )
                   +e^6*(
                         G[{0, 0, 0, 0, 0, 0}, x]
                       )
                   +e^7*(
                         Help["ladder2L", 6]
                       ),
              g[7]->
                   +e^0*(
                         0
                       )
                   +e^1*(
                         -G[{0}, x]/2
                       )
                   +e^2*(
                         G[{0, 0}, x] + G[{1, 0}, x]/2 + 
                         
                         -zeta[2]/2
                       )
                   +e^3*(
                         -2*G[{0, 0, 0}, x] - G[{1, 0, 0}, x] - G[{1, 1, 0}, x]/2 + 
                         
                         (zeta[2]*G[{1}, x])/2 + 
                         
                         -zeta[3]/2
                       )
                   +e^4*(
                         4*G[{0, 0, 0, 0}, x] + 2*G[{1, 0, 0, 0}, x] + G[{1, 1, 0, 0}, x] + G[{1, 1, 1, 0}, x]/2 + 
                         
                         -(zeta[2]*G[{1, 1}, x])/2 + 
                         
                         zeta[3]*((6*G[{0}, x] + G[{1}, x]))/2 + 
                         
                         (-9*zeta[4])/4
                       )
                   +e^5*(
                         -8*G[{0, 0, 0, 0, 0}, x] - 4*G[{1, 0, 0, 0, 0}, x] - 2*G[{1, 1, 0, 0, 0}, x] - 
                          G[{1, 1, 1, 0, 0}, x] - G[{1, 1, 1, 1, 0}, x]/2 + 
                         
                         (zeta[2]*G[{1, 1, 1}, x])/2 + 
                         
                         zeta[3]*((-12*G[{0, 0}, x] - 6*G[{1, 0}, x] - G[{1, 1}, x]))/2 + 
                         
                         zeta[4]*(9*(2*G[{0}, x] + G[{1}, x]))/4 + 
                         
                         (-3*zeta[5])/2 + 
                         
                         2*zeta[2]*zeta[3]
                       )
                   +e^6*(
                         16*G[{0, 0, 0, 0, 0, 0}, x] + 8*G[{1, 0, 0, 0, 0, 0}, x] + 4*G[{1, 1, 0, 0, 0, 0}, x] + 
                          2*G[{1, 1, 1, 0, 0, 0}, x] + G[{1, 1, 1, 1, 0, 0}, x] + G[{1, 1, 1, 1, 1, 0}, x]/2 + 
                         
                         -(zeta[2]*G[{1, 1, 1, 1}, x])/2 + 
                         
                         zeta[3]*((24*G[{0, 0, 0}, x] + 12*G[{1, 0, 0}, x] + 6*G[{1, 1, 0}, x] + G[{1, 1, 1}, x]))/2 + 
                         
                         zeta[4]*(-9*(4*G[{0, 0}, x] + 2*G[{1, 0}, x] + G[{1, 1}, x]))/4 + 
                         
                         zeta[5]*(3*(14*G[{0}, x] + G[{1}, x]))/2 + 
                         
                         zeta[6]/4 + 
                         
                         -2*zeta[3]*G[{1}, x]*zeta[2] + 
                         
                         (5*zeta[3]^2)/2
                       )
                   +e^7*(
                         Help["ladder2L", 7]
                       ),
              g[8]->
                   +e^0*(
                         0
                       )
                   +e^1*(
                         -G[{0}, y]/2
                       )
                   +e^2*(
                         G[{0, 0}, y] + G[{1, 0}, y]/2 + 
                         
                         -zeta[2]/2
                       )
                   +e^3*(
                         -2*G[{0, 0, 0}, y] - G[{1, 0, 0}, y] - G[{1, 1, 0}, y]/2 + 
                         
                         (zeta[2]*G[{1}, y])/2 + 
                         
                         -zeta[3]/2
                       )
                   +e^4*(
                         4*G[{0, 0, 0, 0}, y] + 2*G[{1, 0, 0, 0}, y] + G[{1, 1, 0, 0}, y] + G[{1, 1, 1, 0}, y]/2 + 
                         
                         -(zeta[2]*G[{1, 1}, y])/2 + 
                         
                         zeta[3]*((6*G[{0}, y] + G[{1}, y]))/2 + 
                         
                         (-9*zeta[4])/4
                       )
                   +e^5*(
                         -8*G[{0, 0, 0, 0, 0}, y] - 4*G[{1, 0, 0, 0, 0}, y] - 2*G[{1, 1, 0, 0, 0}, y] - 
                          G[{1, 1, 1, 0, 0}, y] - G[{1, 1, 1, 1, 0}, y]/2 + 
                         
                         (zeta[2]*G[{1, 1, 1}, y])/2 + 
                         
                         zeta[3]*((-12*G[{0, 0}, y] - 6*G[{1, 0}, y] - G[{1, 1}, y]))/2 + 
                         
                         zeta[4]*(9*(2*G[{0}, y] + G[{1}, y]))/4 + 
                         
                         (-3*zeta[5])/2 + 
                         
                         2*zeta[2]*zeta[3]
                       )
                   +e^6*(
                         16*G[{0, 0, 0, 0, 0, 0}, y] + 8*G[{1, 0, 0, 0, 0, 0}, y] + 4*G[{1, 1, 0, 0, 0, 0}, y] + 
                          2*G[{1, 1, 1, 0, 0, 0}, y] + G[{1, 1, 1, 1, 0, 0}, y] + G[{1, 1, 1, 1, 1, 0}, y]/2 + 
                         
                         -(zeta[2]*G[{1, 1, 1, 1}, y])/2 + 
                         
                         zeta[3]*((24*G[{0, 0, 0}, y] + 12*G[{1, 0, 0}, y] + 6*G[{1, 1, 0}, y] + G[{1, 1, 1}, y]))/2 + 
                         
                         zeta[4]*(-9*(4*G[{0, 0}, y] + 2*G[{1, 0}, y] + G[{1, 1}, y]))/4 + 
                         
                         zeta[5]*(3*(14*G[{0}, y] + G[{1}, y]))/2 + 
                         
                         zeta[6]/4 + 
                         
                         -2*zeta[3]*G[{1}, y]*zeta[2] + 
                         
                         (5*zeta[3]^2)/2
                       )
                   +e^7*(
                         Help["ladder2L", 8]
                       ),
              g[9]->
                   +e^0*(
                         0
                       )
                   +e^1*(
                         -G[{0}, x]/2
                       )
                   +e^2*(
                         (G[{0, 0}, x] + G[{1, 0}, x])/2 + 
                         
                         -zeta[2]/2
                       )
                   +e^3*(
                         (-G[{0, 0, 0}, x] - G[{0, 1, 0}, x] - G[{1, 0, 0}, x] - G[{1, 1, 0}, x])/2 + 
                         
                         zeta[2]*((G[{0}, x] + G[{1}, x]))/2 + 
                         
                         zeta[3]
                       )
                   +e^4*(
                         (G[{0, 0, 0, 0}, x] + G[{0, 0, 1, 0}, x] + G[{0, 1, 0, 0}, x] + G[{0, 1, 1, 0}, x] + 
                           G[{1, 0, 0, 0}, x] + G[{1, 0, 1, 0}, x] + G[{1, 1, 0, 0}, x] + G[{1, 1, 1, 0}, x])/2 + 
                         
                         zeta[2]*((-G[{0, 0}, x] - G[{0, 1}, x] - G[{1, 0}, x] - G[{1, 1}, x]))/2 + 
                         
                         zeta[3]*(2*G[{0}, x] - G[{1}, x]) + 
                         
                         (-9*zeta[4])/8
                       )
                   +e^5*(
                         (-G[{0, 0, 0, 0, 0}, x] - G[{0, 0, 0, 1, 0}, x] - G[{0, 0, 1, 0, 0}, x] - G[{0, 0, 1, 1, 0}, x] - 
                           G[{0, 1, 0, 0, 0}, x] - G[{0, 1, 0, 1, 0}, x] - G[{0, 1, 1, 0, 0}, x] - G[{0, 1, 1, 1, 0}, x] - 
                           G[{1, 0, 0, 0, 0}, x] - G[{1, 0, 0, 1, 0}, x] - G[{1, 0, 1, 0, 0}, x] - G[{1, 0, 1, 1, 0}, x] - 
                           G[{1, 1, 0, 0, 0}, x] - G[{1, 1, 0, 1, 0}, x] - G[{1, 1, 1, 0, 0}, x] - G[{1, 1, 1, 1, 0}, x])/2 + 
                         
                         zeta[2]*((G[{0, 0, 0}, x] + G[{0, 0, 1}, x] + G[{0, 1, 0}, x] + G[{0, 1, 1}, x] + G[{1, 0, 0}, x] + 
                            G[{1, 0, 1}, x] + G[{1, 1, 0}, x] + G[{1, 1, 1}, x]))/2 + 
                         
                         zeta[3]*(-2*G[{0, 0}, x] + G[{0, 1}, x] - 2*G[{1, 0}, x] + G[{1, 1}, x]) + 
                         
                         zeta[4]*(9*(5*G[{0}, x] + G[{1}, x]))/8 + 
                         
                         3*zeta[5] + 
                         
                         2*zeta[2]*zeta[3]
                       )
                   +e^6*(
                         (G[{0, 0, 0, 0, 0, 0}, x] + G[{0, 0, 0, 0, 1, 0}, x] + G[{0, 0, 0, 1, 0, 0}, x] + 
                           G[{0, 0, 0, 1, 1, 0}, x] + G[{0, 0, 1, 0, 0, 0}, x] + G[{0, 0, 1, 0, 1, 0}, x] + 
                           G[{0, 0, 1, 1, 0, 0}, x] + G[{0, 0, 1, 1, 1, 0}, x] + G[{0, 1, 0, 0, 0, 0}, x] + 
                           G[{0, 1, 0, 0, 1, 0}, x] + G[{0, 1, 0, 1, 0, 0}, x] + G[{0, 1, 0, 1, 1, 0}, x] + 
                           G[{0, 1, 1, 0, 0, 0}, x] + G[{0, 1, 1, 0, 1, 0}, x] + G[{0, 1, 1, 1, 0, 0}, x] + 
                           G[{0, 1, 1, 1, 1, 0}, x] + G[{1, 0, 0, 0, 0, 0}, x] + G[{1, 0, 0, 0, 1, 0}, x] + 
                           G[{1, 0, 0, 1, 0, 0}, x] + G[{1, 0, 0, 1, 1, 0}, x] + G[{1, 0, 1, 0, 0, 0}, x] + 
                           G[{1, 0, 1, 0, 1, 0}, x] + G[{1, 0, 1, 1, 0, 0}, x] + G[{1, 0, 1, 1, 1, 0}, x] + 
                           G[{1, 1, 0, 0, 0, 0}, x] + G[{1, 1, 0, 0, 1, 0}, x] + G[{1, 1, 0, 1, 0, 0}, x] + 
                           G[{1, 1, 0, 1, 1, 0}, x] + G[{1, 1, 1, 0, 0, 0}, x] + G[{1, 1, 1, 0, 1, 0}, x] + 
                           G[{1, 1, 1, 1, 0, 0}, x] + G[{1, 1, 1, 1, 1, 0}, x])/2 + 
                         
                         zeta[2]*((-G[{0, 0, 0, 0}, x] - G[{0, 0, 0, 1}, x] - G[{0, 0, 1, 0}, x] - G[{0, 0, 1, 1}, x] - 
                            G[{0, 1, 0, 0}, x] - G[{0, 1, 0, 1}, x] - G[{0, 1, 1, 0}, x] - G[{0, 1, 1, 1}, x] - 
                            G[{1, 0, 0, 0}, x] - G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x] - G[{1, 0, 1, 1}, x] - 
                            G[{1, 1, 0, 0}, x] - G[{1, 1, 0, 1}, x] - G[{1, 1, 1, 0}, x] - G[{1, 1, 1, 1}, x]))/2 + 
                         
                         zeta[3]*(2*G[{0, 0, 0}, x] - G[{0, 0, 1}, x] + 2*G[{0, 1, 0}, x] - G[{0, 1, 1}, x] + 2*G[{1, 0, 0}, x] - 
                           G[{1, 0, 1}, x] + 2*G[{1, 1, 0}, x] - G[{1, 1, 1}, x]) + 
                         
                         zeta[4]*(-9*(5*G[{0, 0}, x] + G[{0, 1}, x] + 5*G[{1, 0}, x] + G[{1, 1}, x]))/8 + 
                         
                         3*zeta[5]*(6*G[{0}, x] - G[{1}, x]) + 
                         
                         (173*zeta[6])/32 + 
                         
                         -2*zeta[2]*(G[{0}, x] + G[{1}, x])*zeta[3] + 
                         
                         -5*zeta[3]^2
                       )
                   +e^7*(
                         Help["ladder2L", 9]
                       ),
              g[10]->
                   +e^0*(
                         0
                       )
                   +e^1*(
                         0
                       )
                   +e^2*(
                         0
                       )
                   +e^3*(
                         0
                       )
                   +e^4*(
                         -G[{0, 0, 1, 0}, x] + G[{0, 1, 0, 0}, x] + 
                         
                         zeta[2]*G[{0, 0}, x] + 
                         
                         -3*zeta[3]*G[{0}, x] + 
                         
                         6*zeta[4]
                       )
                   +e^5*(
                         3*G[{0, 0, 0, 1, 0}, x] - G[{0, 0, 1, 0, 0}, x] + G[{0, 0, 1, 1, 0}, x] - 3*G[{0, 1, 0, 0, 0}, x] + 
                          G[{0, 1, 0, 1, 0}, x] - G[{0, 1, 1, 0, 0}, x] - 2*G[{1, 0, 0, 1, 0}, x] + 2*G[{1, 0, 1, 0, 0}, x] + 
                         
                         zeta[2]*(-3*G[{0, 0, 0}, x] - G[{0, 0, 1}, x] - G[{0, 1, 0}, x] + 2*G[{1, 0, 0}, x]) + 
                         
                         zeta[3]*(10*G[{0, 0}, x] - 3*G[{0, 1}, x] - 6*G[{1, 0}, x]) + 
                         
                         zeta[4]*(-3*(25*G[{0}, x] - 16*G[{1}, x]))/4 + 
                         
                         12*zeta[5] + 
                         
                         3*zeta[2]*zeta[3]
                       )
                   +e^6*(
                         -7*G[{0, 0, 0, 0, 1, 0}, x] + G[{0, 0, 0, 1, 0, 0}, x] - 3*G[{0, 0, 0, 1, 1, 0}, x] + 
                          5*G[{0, 0, 1, 0, 0, 0}, x] - 3*G[{0, 0, 1, 0, 1, 0}, x] + G[{0, 0, 1, 1, 0, 0}, x] - 
                          G[{0, 0, 1, 1, 1, 0}, x] + 7*G[{0, 1, 0, 0, 0, 0}, x] + 3*G[{0, 1, 0, 0, 1, 0}, x] - 
                          5*G[{0, 1, 0, 1, 0, 0}, x] - G[{0, 1, 0, 1, 1, 0}, x] + 3*G[{0, 1, 1, 0, 0, 0}, x] - 
                          G[{0, 1, 1, 0, 1, 0}, x] + G[{0, 1, 1, 1, 0, 0}, x] + 6*G[{1, 0, 0, 0, 1, 0}, x] - 
                          2*G[{1, 0, 0, 1, 0, 0}, x] + 2*G[{1, 0, 0, 1, 1, 0}, x] - 6*G[{1, 0, 1, 0, 0, 0}, x] + 
                          2*G[{1, 0, 1, 0, 1, 0}, x] - 2*G[{1, 0, 1, 1, 0, 0}, x] - 4*G[{1, 1, 0, 0, 1, 0}, x] + 
                          4*G[{1, 1, 0, 1, 0, 0}, x] + 
                         
                         zeta[2]*(7*G[{0, 0, 0, 0}, x] + 3*G[{0, 0, 0, 1}, x] + 3*G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x] - 
                           3*G[{0, 1, 0, 0}, x] + G[{0, 1, 0, 1}, x] + G[{0, 1, 1, 0}, x] - 6*G[{1, 0, 0, 0}, x] - 
                           2*G[{1, 0, 0, 1}, x] - 2*G[{1, 0, 1, 0}, x] + 4*G[{1, 1, 0, 0}, x]) + 
                         
                         zeta[3]*(-24*G[{0, 0, 0}, x] + 8*G[{0, 0, 1}, x] + 14*G[{0, 1, 0}, x] + 3*G[{0, 1, 1}, x] + 
                           20*G[{1, 0, 0}, x] - 6*G[{1, 0, 1}, x] - 12*G[{1, 1, 0}, x]) + 
                         
                         zeta[4]*(3*(65*G[{0, 0}, x] - 35*G[{0, 1}, x] - 50*G[{1, 0}, x] + 32*G[{1, 1}, x]))/4 + 
                         
                         -3*zeta[5]*(19*G[{0}, x] - 8*G[{1}, x]) + 
                         
                         (1171*zeta[6])/16 + 
                         
                         -6*zeta[2]*(G[{0}, x] - G[{1}, x])*zeta[3] + 
                         
                         (-3*zeta[3]^2)/2
                       )
                   +e^7*(
                         Help["ladder2L", 10]
                       ),
              g[11]->
                   +e^0*(
                         -3/4
                       )
                   +e^1*(
                         (3*(G[{0}, x] + G[{0}, y]))/2
                       )
                   +e^2*(
                         -3*G[{0}, x]*G[{0}, y] - 3*G[{0, 0}, x] - 3*G[{0, 0}, y] + 3*G[{1, 0}, x] + (3*G[{1, 0}, y])/2 + 
                         
                         -3*zeta[2]
                       )
                   +e^3*(
                         6*G[{0}, y]*G[{0, 0}, x] + 6*G[{0}, x]*G[{0, 0}, y] - 6*G[{0}, y]*G[{1, 0}, x] + 
                          3*G[{1 - x}, y]*G[{1, 0}, x] - 3*G[{0}, x]*G[{1 - x, 0}, y] + 6*G[{0, 0, 0}, x] + 
                          6*G[{0, 0, 0}, y] - 6*G[{0, 1, 0}, x] - 3*G[{0, 1, 0}, y] - 6*G[{1, 0, 0}, x] - 
                          3*G[{1, 0, 0}, y] + 6*G[{1, 1, 0}, x] - (3*G[{1, 1, 0}, y])/2 + 3*G[{1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(3*(4*G[{0}, x] + 4*G[{0}, y] - 4*G[{1}, x] + G[{1}, y] - 2*G[{1 - x}, y]))/2 + 
                         
                         (9*zeta[3])/2
                       )
                   +e^4*(
                         -12*G[{0, 0}, x]*G[{0, 0}, y] + 12*G[{0, 0}, y]*G[{1, 0}, x] - 6*G[{0, 1 - x}, y]*G[{1, 0}, x] + 
                          6*G[{0, 0}, x]*G[{1 - x, 0}, y] - 6*G[{1, 0}, x]*G[{1 - x, 0}, y] + 
                          3*G[{1, 0}, x]*G[{1 - x, 1 - x}, y] - 12*G[{0}, y]*G[{0, 0, 0}, x] - 
                          12*G[{0}, x]*G[{0, 0, 0}, y] + 12*G[{0}, y]*G[{0, 1, 0}, x] - 6*G[{1 - x}, y]*G[{0, 1, 0}, x] + 
                          6*G[{0}, x]*G[{0, 1 - x, 0}, y] + 12*G[{0}, y]*G[{1, 0, 0}, x] - 6*G[{1 - x}, y]*G[{1, 0, 0}, x] - 
                          12*G[{0}, y]*G[{1, 1, 0}, x] + 6*G[{1 - x}, y]*G[{1, 1, 0}, x] + 6*G[{0}, x]*G[{1 - x, 0, 0}, y] - 
                          3*G[{0}, x]*G[{1 - x, 1 - x, 0}, y] - 12*G[{0, 0, 0, 0}, x] - 12*G[{0, 0, 0, 0}, y] + 
                          12*G[{0, 0, 1, 0}, x] + 6*G[{0, 0, 1, 0}, y] + 12*G[{0, 1, 0, 0}, x] + 6*G[{0, 1, 0, 0}, y] - 
                          12*G[{0, 1, 1, 0}, x] + 3*G[{0, 1, 1, 0}, y] - 6*G[{0, 1 - x, 1, 0}, y] + 12*G[{1, 0, 0, 0}, x] + 
                          6*G[{1, 0, 0, 0}, y] - 12*G[{1, 0, 1, 0}, x] - 12*G[{1, 1, 0, 0}, x] + 3*G[{1, 1, 0, 0}, y] + 
                          12*G[{1, 1, 1, 0}, x] + (3*G[{1, 1, 1, 0}, y])/2 - 3*G[{1 - x, 0, 1, 0}, y] - 
                          6*G[{1 - x, 1, 0, 0}, y] - 3*G[{1 - x, 1, 1, 0}, y] + 3*G[{1 - x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(-3*(8*G[{0}, x]*G[{0}, y] - 8*G[{0}, y]*G[{1}, x] - 2*G[{0}, x]*G[{1 - x}, y] + 
                            4*G[{1}, x]*G[{1 - x}, y] + 8*G[{0, 0}, x] + 8*G[{0, 0}, y] - 8*G[{0, 1}, x] + 2*G[{0, 1}, y] - 
                            4*G[{0, 1 - x}, y] - 8*G[{1, 0}, x] + 8*G[{1, 1}, x] + G[{1, 1}, y] - 4*G[{1 - x, 0}, y] - 
                            2*G[{1 - x, 1}, y] + 2*G[{1 - x, 1 - x}, y]))/2 + 
                         
                         zeta[3]*(-3*(6*G[{0}, x] + 6*G[{0}, y] - G[{1}, y]))/2 + 
                         
                         (-57*zeta[4])/4
                       )
                   +e^5*(
                         24*G[{0, 0}, y]*G[{0, 0, 0}, x] - 12*G[{1 - x, 0}, y]*G[{0, 0, 0}, x] + 
                          24*G[{0, 0}, x]*G[{0, 0, 0}, y] - 24*G[{1, 0}, x]*G[{0, 0, 0}, y] + 
                          12*G[{1, 0}, x]*G[{0, 0, 1 - x}, y] - 24*G[{0, 0}, y]*G[{0, 1, 0}, x] + 
                          12*G[{0, 1 - x}, y]*G[{0, 1, 0}, x] + 12*G[{1 - x, 0}, y]*G[{0, 1, 0}, x] - 
                          6*G[{1 - x, 1 - x}, y]*G[{0, 1, 0}, x] - 12*G[{0, 0}, x]*G[{0, 1 - x, 0}, y] + 
                          12*G[{1, 0}, x]*G[{0, 1 - x, 0}, y] - 6*G[{1, 0}, x]*G[{0, 1 - x, 1 - x}, y] - 
                          24*G[{0, 0}, y]*G[{1, 0, 0}, x] + 12*G[{0, 1 - x}, y]*G[{1, 0, 0}, x] + 
                          12*G[{1 - x, 0}, y]*G[{1, 0, 0}, x] - 6*G[{1 - x, 1 - x}, y]*G[{1, 0, 0}, x] + 
                          24*G[{0, 0}, y]*G[{1, 1, 0}, x] - 12*G[{0, 1 - x}, y]*G[{1, 1, 0}, x] - 
                          12*G[{1 - x, 0}, y]*G[{1, 1, 0}, x] + 6*G[{1 - x, 1 - x}, y]*G[{1, 1, 0}, x] - 
                          12*G[{0, 0}, x]*G[{1 - x, 0, 0}, y] + 12*G[{1, 0}, x]*G[{1 - x, 0, 0}, y] - 
                          6*G[{1, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 6*G[{0, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          6*G[{1, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 3*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                          24*G[{0}, y]*G[{0, 0, 0, 0}, x] + 24*G[{0}, x]*G[{0, 0, 0, 0}, y] - 
                          24*G[{0}, y]*G[{0, 0, 1, 0}, x] + 12*G[{1 - x}, y]*G[{0, 0, 1, 0}, x] - 
                          12*G[{0}, x]*G[{0, 0, 1 - x, 0}, y] - 24*G[{0}, y]*G[{0, 1, 0, 0}, x] + 
                          12*G[{1 - x}, y]*G[{0, 1, 0, 0}, x] + 24*G[{0}, y]*G[{0, 1, 1, 0}, x] - 
                          12*G[{1 - x}, y]*G[{0, 1, 1, 0}, x] - 12*G[{0}, x]*G[{0, 1 - x, 0, 0}, y] + 
                          6*G[{0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 24*G[{0}, y]*G[{1, 0, 0, 0}, x] + 
                          12*G[{1 - x}, y]*G[{1, 0, 0, 0}, x] + 24*G[{0}, y]*G[{1, 0, 1, 0}, x] - 
                          12*G[{1 - x}, y]*G[{1, 0, 1, 0}, x] + 24*G[{0}, y]*G[{1, 1, 0, 0}, x] - 
                          12*G[{1 - x}, y]*G[{1, 1, 0, 0}, x] - 24*G[{0}, y]*G[{1, 1, 1, 0}, x] + 
                          12*G[{1 - x}, y]*G[{1, 1, 1, 0}, x] - 12*G[{0}, x]*G[{1 - x, 0, 0, 0}, y] + 
                          6*G[{0}, x]*G[{1 - x, 0, 1 - x, 0}, y] + 6*G[{0}, x]*G[{1 - x, 1 - x, 0, 0}, y] - 
                          3*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] + 24*G[{0, 0, 0, 0, 0}, x] + 24*G[{0, 0, 0, 0, 0}, y] - 
                          24*G[{0, 0, 0, 1, 0}, x] - 12*G[{0, 0, 0, 1, 0}, y] - 24*G[{0, 0, 1, 0, 0}, x] - 
                          12*G[{0, 0, 1, 0, 0}, y] + 24*G[{0, 0, 1, 1, 0}, x] - 6*G[{0, 0, 1, 1, 0}, y] + 
                          12*G[{0, 0, 1 - x, 1, 0}, y] - 24*G[{0, 1, 0, 0, 0}, x] - 12*G[{0, 1, 0, 0, 0}, y] + 
                          24*G[{0, 1, 0, 1, 0}, x] + 24*G[{0, 1, 1, 0, 0}, x] - 6*G[{0, 1, 1, 0, 0}, y] - 
                          24*G[{0, 1, 1, 1, 0}, x] - 3*G[{0, 1, 1, 1, 0}, y] + 6*G[{0, 1 - x, 0, 1, 0}, y] + 
                          12*G[{0, 1 - x, 1, 0, 0}, y] + 6*G[{0, 1 - x, 1, 1, 0}, y] - 6*G[{0, 1 - x, 1 - x, 1, 0}, y] - 
                          24*G[{1, 0, 0, 0, 0}, x] - 12*G[{1, 0, 0, 0, 0}, y] + 24*G[{1, 0, 0, 1, 0}, x] + 
                          24*G[{1, 0, 1, 0, 0}, x] - 24*G[{1, 0, 1, 1, 0}, x] + 24*G[{1, 1, 0, 0, 0}, x] - 
                          6*G[{1, 1, 0, 0, 0}, y] - 24*G[{1, 1, 0, 1, 0}, x] - 24*G[{1, 1, 1, 0, 0}, x] - 
                          3*G[{1, 1, 1, 0, 0}, y] + 24*G[{1, 1, 1, 1, 0}, x] - (3*G[{1, 1, 1, 1, 0}, y])/2 + 
                          6*G[{1 - x, 0, 0, 1, 0}, y] + 6*G[{1 - x, 0, 1, 0, 0}, y] + 3*G[{1 - x, 0, 1, 1, 0}, y] - 
                          6*G[{1 - x, 0, 1 - x, 1, 0}, y] + 12*G[{1 - x, 1, 0, 0, 0}, y] + 6*G[{1 - x, 1, 1, 0, 0}, y] + 
                          3*G[{1 - x, 1, 1, 1, 0}, y] - 3*G[{1 - x, 1 - x, 0, 1, 0}, y] - 6*G[{1 - x, 1 - x, 1, 0, 0}, y] - 
                          3*G[{1 - x, 1 - x, 1, 1, 0}, y] + 3*G[{1 - x, 1 - x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(3*(16*G[{0}, y]*G[{0, 0}, x] - 4*G[{1 - x}, y]*G[{0, 0}, x] + 16*G[{0}, x]*G[{0, 0}, y] - 
                            16*G[{1}, x]*G[{0, 0}, y] - 16*G[{0}, y]*G[{0, 1}, x] + 8*G[{1 - x}, y]*G[{0, 1}, x] - 
                            4*G[{0}, x]*G[{0, 1 - x}, y] + 8*G[{1}, x]*G[{0, 1 - x}, y] - 16*G[{0}, y]*G[{1, 0}, x] + 
                            8*G[{1 - x}, y]*G[{1, 0}, x] + 16*G[{0}, y]*G[{1, 1}, x] - 8*G[{1 - x}, y]*G[{1, 1}, x] - 
                            8*G[{0}, x]*G[{1 - x, 0}, y] + 8*G[{1}, x]*G[{1 - x, 0}, y] + 2*G[{0}, x]*G[{1 - x, 1 - x}, y] - 
                            4*G[{1}, x]*G[{1 - x, 1 - x}, y] + 16*G[{0, 0, 0}, x] + 16*G[{0, 0, 0}, y] - 
                            16*G[{0, 0, 1}, x] + 4*G[{0, 0, 1}, y] - 8*G[{0, 0, 1 - x}, y] - 16*G[{0, 1, 0}, x] + 
                            16*G[{0, 1, 1}, x] + 2*G[{0, 1, 1}, y] - 8*G[{0, 1 - x, 0}, y] - 4*G[{0, 1 - x, 1}, y] + 
                            4*G[{0, 1 - x, 1 - x}, y] - 16*G[{1, 0, 0}, x] + 16*G[{1, 0, 1}, x] + 16*G[{1, 1, 0}, x] - 
                            16*G[{1, 1, 1}, x] + G[{1, 1, 1}, y] - 8*G[{1 - x, 0, 0}, y] - 2*G[{1 - x, 0, 1}, y] + 
                            4*G[{1 - x, 0, 1 - x}, y] - 2*G[{1 - x, 1, 1}, y] + 4*G[{1 - x, 1 - x, 0}, y] + 
                            2*G[{1 - x, 1 - x, 1}, y] - 2*G[{1 - x, 1 - x, 1 - x}, y]))/2 + 
                         
                         zeta[3]*(3*(12*G[{0}, x]*G[{0}, y] - 2*G[{0}, x]*G[{1 - x}, y] + 12*G[{0, 0}, x] + 12*G[{0, 0}, y] - 
                            2*G[{0, 1}, y] - 12*G[{1, 0}, x] - 6*G[{1, 0}, y] - G[{1, 1}, y] + 2*G[{1 - x, 1}, y]))/2 + 
                         
                         zeta[4]*(3*(38*G[{0}, x] + 38*G[{0}, y] - 56*G[{1}, x] + 9*G[{1}, y] - 28*G[{1 - x}, y]))/4 + 
                         
                         (63*zeta[5])/2 + 
                         
                         18*zeta[2]*zeta[3]
                       )
                   +e^6*(
                         -48*G[{0, 0, 0}, x]*G[{0, 0, 0}, y] + 48*G[{0, 0, 0}, y]*G[{0, 1, 0}, x] - 
                          24*G[{0, 0, 1 - x}, y]*G[{0, 1, 0}, x] + 24*G[{0, 0, 0}, x]*G[{0, 1 - x, 0}, y] - 
                          24*G[{0, 1, 0}, x]*G[{0, 1 - x, 0}, y] + 12*G[{0, 1, 0}, x]*G[{0, 1 - x, 1 - x}, y] + 
                          48*G[{0, 0, 0}, y]*G[{1, 0, 0}, x] - 24*G[{0, 0, 1 - x}, y]*G[{1, 0, 0}, x] - 
                          24*G[{0, 1 - x, 0}, y]*G[{1, 0, 0}, x] + 12*G[{0, 1 - x, 1 - x}, y]*G[{1, 0, 0}, x] - 
                          48*G[{0, 0, 0}, y]*G[{1, 1, 0}, x] + 24*G[{0, 0, 1 - x}, y]*G[{1, 1, 0}, x] + 
                          24*G[{0, 1 - x, 0}, y]*G[{1, 1, 0}, x] - 12*G[{0, 1 - x, 1 - x}, y]*G[{1, 1, 0}, x] + 
                          24*G[{0, 0, 0}, x]*G[{1 - x, 0, 0}, y] - 24*G[{0, 1, 0}, x]*G[{1 - x, 0, 0}, y] - 
                          24*G[{1, 0, 0}, x]*G[{1 - x, 0, 0}, y] + 24*G[{1, 1, 0}, x]*G[{1 - x, 0, 0}, y] + 
                          12*G[{0, 1, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 12*G[{1, 0, 0}, x]*G[{1 - x, 0, 1 - x}, y] - 
                          12*G[{1, 1, 0}, x]*G[{1 - x, 0, 1 - x}, y] - 12*G[{0, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 
                          12*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 12*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          12*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 6*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 
                          6*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 6*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 
                          48*G[{0, 0}, y]*G[{0, 0, 0, 0}, x] + 24*G[{1 - x, 0}, y]*G[{0, 0, 0, 0}, x] - 
                          48*G[{0, 0}, x]*G[{0, 0, 0, 0}, y] + 48*G[{1, 0}, x]*G[{0, 0, 0, 0}, y] - 
                          24*G[{1, 0}, x]*G[{0, 0, 0, 1 - x}, y] + 48*G[{0, 0}, y]*G[{0, 0, 1, 0}, x] - 
                          24*G[{0, 1 - x}, y]*G[{0, 0, 1, 0}, x] - 24*G[{1 - x, 0}, y]*G[{0, 0, 1, 0}, x] + 
                          12*G[{1 - x, 1 - x}, y]*G[{0, 0, 1, 0}, x] + 24*G[{0, 0}, x]*G[{0, 0, 1 - x, 0}, y] - 
                          24*G[{1, 0}, x]*G[{0, 0, 1 - x, 0}, y] + 12*G[{1, 0}, x]*G[{0, 0, 1 - x, 1 - x}, y] + 
                          48*G[{0, 0}, y]*G[{0, 1, 0, 0}, x] - 24*G[{0, 1 - x}, y]*G[{0, 1, 0, 0}, x] - 
                          24*G[{1 - x, 0}, y]*G[{0, 1, 0, 0}, x] + 12*G[{1 - x, 1 - x}, y]*G[{0, 1, 0, 0}, x] - 
                          48*G[{0, 0}, y]*G[{0, 1, 1, 0}, x] + 24*G[{0, 1 - x}, y]*G[{0, 1, 1, 0}, x] + 
                          24*G[{1 - x, 0}, y]*G[{0, 1, 1, 0}, x] - 12*G[{1 - x, 1 - x}, y]*G[{0, 1, 1, 0}, x] + 
                          24*G[{0, 0}, x]*G[{0, 1 - x, 0, 0}, y] - 24*G[{1, 0}, x]*G[{0, 1 - x, 0, 0}, y] + 
                          12*G[{1, 0}, x]*G[{0, 1 - x, 0, 1 - x}, y] - 12*G[{0, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] + 
                          12*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 6*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 1 - x}, y] + 
                          48*G[{0, 0}, y]*G[{1, 0, 0, 0}, x] - 24*G[{0, 1 - x}, y]*G[{1, 0, 0, 0}, x] - 
                          24*G[{1 - x, 0}, y]*G[{1, 0, 0, 0}, x] + 12*G[{1 - x, 1 - x}, y]*G[{1, 0, 0, 0}, x] - 
                          48*G[{0, 0}, y]*G[{1, 0, 1, 0}, x] + 24*G[{0, 1 - x}, y]*G[{1, 0, 1, 0}, x] + 
                          24*G[{1 - x, 0}, y]*G[{1, 0, 1, 0}, x] - 12*G[{1 - x, 1 - x}, y]*G[{1, 0, 1, 0}, x] - 
                          48*G[{0, 0}, y]*G[{1, 1, 0, 0}, x] + 24*G[{0, 1 - x}, y]*G[{1, 1, 0, 0}, x] + 
                          24*G[{1 - x, 0}, y]*G[{1, 1, 0, 0}, x] - 12*G[{1 - x, 1 - x}, y]*G[{1, 1, 0, 0}, x] + 
                          48*G[{0, 0}, y]*G[{1, 1, 1, 0}, x] - 24*G[{0, 1 - x}, y]*G[{1, 1, 1, 0}, x] - 
                          24*G[{1 - x, 0}, y]*G[{1, 1, 1, 0}, x] + 12*G[{1 - x, 1 - x}, y]*G[{1, 1, 1, 0}, x] + 
                          24*G[{0, 0}, x]*G[{1 - x, 0, 0, 0}, y] - 24*G[{1, 0}, x]*G[{1 - x, 0, 0, 0}, y] + 
                          12*G[{1, 0}, x]*G[{1 - x, 0, 0, 1 - x}, y] - 12*G[{0, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] + 
                          12*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] - 6*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 1 - x}, y] - 
                          12*G[{0, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] + 12*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] - 
                          6*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 1 - x}, y] + 6*G[{0, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] - 
                          6*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] + 
                          3*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x}, y] - 48*G[{0}, y]*G[{0, 0, 0, 0, 0}, x] - 
                          48*G[{0}, x]*G[{0, 0, 0, 0, 0}, y] + 48*G[{0}, y]*G[{0, 0, 0, 1, 0}, x] - 
                          24*G[{1 - x}, y]*G[{0, 0, 0, 1, 0}, x] + 24*G[{0}, x]*G[{0, 0, 0, 1 - x, 0}, y] + 
                          48*G[{0}, y]*G[{0, 0, 1, 0, 0}, x] - 24*G[{1 - x}, y]*G[{0, 0, 1, 0, 0}, x] - 
                          48*G[{0}, y]*G[{0, 0, 1, 1, 0}, x] + 24*G[{1 - x}, y]*G[{0, 0, 1, 1, 0}, x] + 
                          24*G[{0}, x]*G[{0, 0, 1 - x, 0, 0}, y] - 12*G[{0}, x]*G[{0, 0, 1 - x, 1 - x, 0}, y] + 
                          48*G[{0}, y]*G[{0, 1, 0, 0, 0}, x] - 24*G[{1 - x}, y]*G[{0, 1, 0, 0, 0}, x] - 
                          48*G[{0}, y]*G[{0, 1, 0, 1, 0}, x] + 24*G[{1 - x}, y]*G[{0, 1, 0, 1, 0}, x] - 
                          48*G[{0}, y]*G[{0, 1, 1, 0, 0}, x] + 24*G[{1 - x}, y]*G[{0, 1, 1, 0, 0}, x] + 
                          48*G[{0}, y]*G[{0, 1, 1, 1, 0}, x] - 24*G[{1 - x}, y]*G[{0, 1, 1, 1, 0}, x] + 
                          24*G[{0}, x]*G[{0, 1 - x, 0, 0, 0}, y] - 12*G[{0}, x]*G[{0, 1 - x, 0, 1 - x, 0}, y] - 
                          12*G[{0}, x]*G[{0, 1 - x, 1 - x, 0, 0}, y] + 6*G[{0}, x]*G[{0, 1 - x, 1 - x, 1 - x, 0}, y] + 
                          48*G[{0}, y]*G[{1, 0, 0, 0, 0}, x] - 24*G[{1 - x}, y]*G[{1, 0, 0, 0, 0}, x] - 
                          48*G[{0}, y]*G[{1, 0, 0, 1, 0}, x] + 24*G[{1 - x}, y]*G[{1, 0, 0, 1, 0}, x] - 
                          48*G[{0}, y]*G[{1, 0, 1, 0, 0}, x] + 24*G[{1 - x}, y]*G[{1, 0, 1, 0, 0}, x] + 
                          48*G[{0}, y]*G[{1, 0, 1, 1, 0}, x] - 24*G[{1 - x}, y]*G[{1, 0, 1, 1, 0}, x] - 
                          48*G[{0}, y]*G[{1, 1, 0, 0, 0}, x] + 24*G[{1 - x}, y]*G[{1, 1, 0, 0, 0}, x] + 
                          48*G[{0}, y]*G[{1, 1, 0, 1, 0}, x] - 24*G[{1 - x}, y]*G[{1, 1, 0, 1, 0}, x] + 
                          48*G[{0}, y]*G[{1, 1, 1, 0, 0}, x] - 24*G[{1 - x}, y]*G[{1, 1, 1, 0, 0}, x] - 
                          48*G[{0}, y]*G[{1, 1, 1, 1, 0}, x] + 24*G[{1 - x}, y]*G[{1, 1, 1, 1, 0}, x] + 
                          24*G[{0}, x]*G[{1 - x, 0, 0, 0, 0}, y] - 12*G[{0}, x]*G[{1 - x, 0, 0, 1 - x, 0}, y] - 
                          12*G[{0}, x]*G[{1 - x, 0, 1 - x, 0, 0}, y] + 6*G[{0}, x]*G[{1 - x, 0, 1 - x, 1 - x, 0}, y] - 
                          12*G[{0}, x]*G[{1 - x, 1 - x, 0, 0, 0}, y] + 6*G[{0}, x]*G[{1 - x, 1 - x, 0, 1 - x, 0}, y] + 
                          6*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0, 0}, y] - 
                          3*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x, 0}, y] - 48*G[{0, 0, 0, 0, 0, 0}, x] - 
                          48*G[{0, 0, 0, 0, 0, 0}, y] + 48*G[{0, 0, 0, 0, 1, 0}, x] + 24*G[{0, 0, 0, 0, 1, 0}, y] + 
                          48*G[{0, 0, 0, 1, 0, 0}, x] + 24*G[{0, 0, 0, 1, 0, 0}, y] - 48*G[{0, 0, 0, 1, 1, 0}, x] + 
                          12*G[{0, 0, 0, 1, 1, 0}, y] - 24*G[{0, 0, 0, 1 - x, 1, 0}, y] + 48*G[{0, 0, 1, 0, 0, 0}, x] + 
                          24*G[{0, 0, 1, 0, 0, 0}, y] - 48*G[{0, 0, 1, 0, 1, 0}, x] - 48*G[{0, 0, 1, 1, 0, 0}, x] + 
                          12*G[{0, 0, 1, 1, 0, 0}, y] + 48*G[{0, 0, 1, 1, 1, 0}, x] + 6*G[{0, 0, 1, 1, 1, 0}, y] - 
                          12*G[{0, 0, 1 - x, 0, 1, 0}, y] - 24*G[{0, 0, 1 - x, 1, 0, 0}, y] - 
                          12*G[{0, 0, 1 - x, 1, 1, 0}, y] + 12*G[{0, 0, 1 - x, 1 - x, 1, 0}, y] + 
                          48*G[{0, 1, 0, 0, 0, 0}, x] + 24*G[{0, 1, 0, 0, 0, 0}, y] - 48*G[{0, 1, 0, 0, 1, 0}, x] - 
                          48*G[{0, 1, 0, 1, 0, 0}, x] + 48*G[{0, 1, 0, 1, 1, 0}, x] - 48*G[{0, 1, 1, 0, 0, 0}, x] + 
                          12*G[{0, 1, 1, 0, 0, 0}, y] + 48*G[{0, 1, 1, 0, 1, 0}, x] + 48*G[{0, 1, 1, 1, 0, 0}, x] + 
                          6*G[{0, 1, 1, 1, 0, 0}, y] - 48*G[{0, 1, 1, 1, 1, 0}, x] + 3*G[{0, 1, 1, 1, 1, 0}, y] - 
                          12*G[{0, 1 - x, 0, 0, 1, 0}, y] - 12*G[{0, 1 - x, 0, 1, 0, 0}, y] - 
                          6*G[{0, 1 - x, 0, 1, 1, 0}, y] + 12*G[{0, 1 - x, 0, 1 - x, 1, 0}, y] - 
                          24*G[{0, 1 - x, 1, 0, 0, 0}, y] - 12*G[{0, 1 - x, 1, 1, 0, 0}, y] - 
                          6*G[{0, 1 - x, 1, 1, 1, 0}, y] + 6*G[{0, 1 - x, 1 - x, 0, 1, 0}, y] + 
                          12*G[{0, 1 - x, 1 - x, 1, 0, 0}, y] + 6*G[{0, 1 - x, 1 - x, 1, 1, 0}, y] - 
                          6*G[{0, 1 - x, 1 - x, 1 - x, 1, 0}, y] + 48*G[{1, 0, 0, 0, 0, 0}, x] + 
                          24*G[{1, 0, 0, 0, 0, 0}, y] - 48*G[{1, 0, 0, 0, 1, 0}, x] - 48*G[{1, 0, 0, 1, 0, 0}, x] + 
                          48*G[{1, 0, 0, 1, 1, 0}, x] - 48*G[{1, 0, 1, 0, 0, 0}, x] + 48*G[{1, 0, 1, 0, 1, 0}, x] + 
                          48*G[{1, 0, 1, 1, 0, 0}, x] - 48*G[{1, 0, 1, 1, 1, 0}, x] - 48*G[{1, 1, 0, 0, 0, 0}, x] + 
                          12*G[{1, 1, 0, 0, 0, 0}, y] + 48*G[{1, 1, 0, 0, 1, 0}, x] + 48*G[{1, 1, 0, 1, 0, 0}, x] - 
                          48*G[{1, 1, 0, 1, 1, 0}, x] + 48*G[{1, 1, 1, 0, 0, 0}, x] + 6*G[{1, 1, 1, 0, 0, 0}, y] - 
                          48*G[{1, 1, 1, 0, 1, 0}, x] - 48*G[{1, 1, 1, 1, 0, 0}, x] + 3*G[{1, 1, 1, 1, 0, 0}, y] + 
                          48*G[{1, 1, 1, 1, 1, 0}, x] + (3*G[{1, 1, 1, 1, 1, 0}, y])/2 - 12*G[{1 - x, 0, 0, 0, 1, 0}, y] - 
                          12*G[{1 - x, 0, 0, 1, 0, 0}, y] - 6*G[{1 - x, 0, 0, 1, 1, 0}, y] + 
                          12*G[{1 - x, 0, 0, 1 - x, 1, 0}, y] - 12*G[{1 - x, 0, 1, 0, 0, 0}, y] - 
                          6*G[{1 - x, 0, 1, 1, 0, 0}, y] - 3*G[{1 - x, 0, 1, 1, 1, 0}, y] + 
                          6*G[{1 - x, 0, 1 - x, 0, 1, 0}, y] + 12*G[{1 - x, 0, 1 - x, 1, 0, 0}, y] + 
                          6*G[{1 - x, 0, 1 - x, 1, 1, 0}, y] - 6*G[{1 - x, 0, 1 - x, 1 - x, 1, 0}, y] - 
                          24*G[{1 - x, 1, 0, 0, 0, 0}, y] - 12*G[{1 - x, 1, 1, 0, 0, 0}, y] - 
                          6*G[{1 - x, 1, 1, 1, 0, 0}, y] - 3*G[{1 - x, 1, 1, 1, 1, 0}, y] + 
                          6*G[{1 - x, 1 - x, 0, 0, 1, 0}, y] + 6*G[{1 - x, 1 - x, 0, 1, 0, 0}, y] + 
                          3*G[{1 - x, 1 - x, 0, 1, 1, 0}, y] - 6*G[{1 - x, 1 - x, 0, 1 - x, 1, 0}, y] + 
                          12*G[{1 - x, 1 - x, 1, 0, 0, 0}, y] + 6*G[{1 - x, 1 - x, 1, 1, 0, 0}, y] + 
                          3*G[{1 - x, 1 - x, 1, 1, 1, 0}, y] - 3*G[{1 - x, 1 - x, 1 - x, 0, 1, 0}, y] - 
                          6*G[{1 - x, 1 - x, 1 - x, 1, 0, 0}, y] - 3*G[{1 - x, 1 - x, 1 - x, 1, 1, 0}, y] + 
                          3*G[{1 - x, 1 - x, 1 - x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(-3*(32*G[{0, 0}, x]*G[{0, 0}, y] - 32*G[{0, 0}, y]*G[{0, 1}, x] - 
                            8*G[{0, 0}, x]*G[{0, 1 - x}, y] + 16*G[{0, 1}, x]*G[{0, 1 - x}, y] - 
                            32*G[{0, 0}, y]*G[{1, 0}, x] + 16*G[{0, 1 - x}, y]*G[{1, 0}, x] + 32*G[{0, 0}, y]*G[{1, 1}, x] - 
                            16*G[{0, 1 - x}, y]*G[{1, 1}, x] - 16*G[{0, 0}, x]*G[{1 - x, 0}, y] + 
                            16*G[{0, 1}, x]*G[{1 - x, 0}, y] + 16*G[{1, 0}, x]*G[{1 - x, 0}, y] - 
                            16*G[{1, 1}, x]*G[{1 - x, 0}, y] + 4*G[{0, 0}, x]*G[{1 - x, 1 - x}, y] - 
                            8*G[{0, 1}, x]*G[{1 - x, 1 - x}, y] - 8*G[{1, 0}, x]*G[{1 - x, 1 - x}, y] + 
                            8*G[{1, 1}, x]*G[{1 - x, 1 - x}, y] + 32*G[{0}, y]*G[{0, 0, 0}, x] - 
                            8*G[{1 - x}, y]*G[{0, 0, 0}, x] + 32*G[{0}, x]*G[{0, 0, 0}, y] - 32*G[{1}, x]*G[{0, 0, 0}, y] - 
                            32*G[{0}, y]*G[{0, 0, 1}, x] + 16*G[{1 - x}, y]*G[{0, 0, 1}, x] - 
                            8*G[{0}, x]*G[{0, 0, 1 - x}, y] + 16*G[{1}, x]*G[{0, 0, 1 - x}, y] - 
                            32*G[{0}, y]*G[{0, 1, 0}, x] + 16*G[{1 - x}, y]*G[{0, 1, 0}, x] + 32*G[{0}, y]*G[{0, 1, 1}, x] - 
                            16*G[{1 - x}, y]*G[{0, 1, 1}, x] - 16*G[{0}, x]*G[{0, 1 - x, 0}, y] + 
                            16*G[{1}, x]*G[{0, 1 - x, 0}, y] + 4*G[{0}, x]*G[{0, 1 - x, 1 - x}, y] - 
                            8*G[{1}, x]*G[{0, 1 - x, 1 - x}, y] - 32*G[{0}, y]*G[{1, 0, 0}, x] + 
                            16*G[{1 - x}, y]*G[{1, 0, 0}, x] + 32*G[{0}, y]*G[{1, 0, 1}, x] - 
                            16*G[{1 - x}, y]*G[{1, 0, 1}, x] + 32*G[{0}, y]*G[{1, 1, 0}, x] - 
                            16*G[{1 - x}, y]*G[{1, 1, 0}, x] - 32*G[{0}, y]*G[{1, 1, 1}, x] + 
                            16*G[{1 - x}, y]*G[{1, 1, 1}, x] - 16*G[{0}, x]*G[{1 - x, 0, 0}, y] + 
                            16*G[{1}, x]*G[{1 - x, 0, 0}, y] + 4*G[{0}, x]*G[{1 - x, 0, 1 - x}, y] - 
                            8*G[{1}, x]*G[{1 - x, 0, 1 - x}, y] + 8*G[{0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                            8*G[{1}, x]*G[{1 - x, 1 - x, 0}, y] - 2*G[{0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                            4*G[{1}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 32*G[{0, 0, 0, 0}, x] + 32*G[{0, 0, 0, 0}, y] - 
                            32*G[{0, 0, 0, 1}, x] + 8*G[{0, 0, 0, 1}, y] - 16*G[{0, 0, 0, 1 - x}, y] - 
                            32*G[{0, 0, 1, 0}, x] + 32*G[{0, 0, 1, 1}, x] + 4*G[{0, 0, 1, 1}, y] - 
                            16*G[{0, 0, 1 - x, 0}, y] - 8*G[{0, 0, 1 - x, 1}, y] + 8*G[{0, 0, 1 - x, 1 - x}, y] - 
                            32*G[{0, 1, 0, 0}, x] + 32*G[{0, 1, 0, 1}, x] + 32*G[{0, 1, 1, 0}, x] - 32*G[{0, 1, 1, 1}, x] + 
                            2*G[{0, 1, 1, 1}, y] - 16*G[{0, 1 - x, 0, 0}, y] - 4*G[{0, 1 - x, 0, 1}, y] + 
                            8*G[{0, 1 - x, 0, 1 - x}, y] - 4*G[{0, 1 - x, 1, 1}, y] + 8*G[{0, 1 - x, 1 - x, 0}, y] + 
                            4*G[{0, 1 - x, 1 - x, 1}, y] - 4*G[{0, 1 - x, 1 - x, 1 - x}, y] - 32*G[{1, 0, 0, 0}, x] + 
                            32*G[{1, 0, 0, 1}, x] + 32*G[{1, 0, 1, 0}, x] - 32*G[{1, 0, 1, 1}, x] + 32*G[{1, 1, 0, 0}, x] - 
                            32*G[{1, 1, 0, 1}, x] - 32*G[{1, 1, 1, 0}, x] + 32*G[{1, 1, 1, 1}, x] + G[{1, 1, 1, 1}, y] - 
                            16*G[{1 - x, 0, 0, 0}, y] - 4*G[{1 - x, 0, 0, 1}, y] + 8*G[{1 - x, 0, 0, 1 - x}, y] - 
                            2*G[{1 - x, 0, 1, 1}, y] + 8*G[{1 - x, 0, 1 - x, 0}, y] + 4*G[{1 - x, 0, 1 - x, 1}, y] - 
                            4*G[{1 - x, 0, 1 - x, 1 - x}, y] - 2*G[{1 - x, 1, 1, 1}, y] + 8*G[{1 - x, 1 - x, 0, 0}, y] + 
                            2*G[{1 - x, 1 - x, 0, 1}, y] - 4*G[{1 - x, 1 - x, 0, 1 - x}, y] + 2*G[{1 - x, 1 - x, 1, 1}, y] - 
                            4*G[{1 - x, 1 - x, 1 - x, 0}, y] - 2*G[{1 - x, 1 - x, 1 - x, 1}, y] + 
                            2*G[{1 - x, 1 - x, 1 - x, 1 - x}, y]))/2 + 
                         
                         zeta[3]*(-3*(24*G[{0}, y]*G[{0, 0}, x] - 4*G[{1 - x}, y]*G[{0, 0}, x] + 24*G[{0}, x]*G[{0, 0}, y] - 
                            4*G[{0}, x]*G[{0, 1 - x}, y] - 24*G[{0}, y]*G[{1, 0}, x] + 12*G[{1 - x}, y]*G[{1, 0}, x] - 
                            12*G[{0}, x]*G[{1 - x, 0}, y] + 2*G[{0}, x]*G[{1 - x, 1 - x}, y] + 24*G[{0, 0, 0}, x] + 
                            24*G[{0, 0, 0}, y] - 4*G[{0, 0, 1}, y] - 24*G[{0, 1, 0}, x] - 12*G[{0, 1, 0}, y] - 
                            2*G[{0, 1, 1}, y] + 4*G[{0, 1 - x, 1}, y] - 24*G[{1, 0, 0}, x] - 12*G[{1, 0, 0}, y] + 
                            24*G[{1, 1, 0}, x] - 6*G[{1, 1, 0}, y] - G[{1, 1, 1}, y] + 2*G[{1 - x, 0, 1}, y] + 
                            12*G[{1 - x, 1, 0}, y] + 2*G[{1 - x, 1, 1}, y] - 2*G[{1 - x, 1 - x, 1}, y]))/2 + 
                         
                         zeta[4]*(-3*(76*G[{0}, x]*G[{0}, y] - 112*G[{0}, y]*G[{1}, x] - 38*G[{0}, x]*G[{1 - x}, y] + 
                            56*G[{1}, x]*G[{1 - x}, y] + 76*G[{0, 0}, x] + 76*G[{0, 0}, y] - 112*G[{0, 1}, x] + 
                            18*G[{0, 1}, y] - 56*G[{0, 1 - x}, y] - 76*G[{1, 0}, x] + 18*G[{1, 0}, y] + 112*G[{1, 1}, x] + 
                            9*G[{1, 1}, y] - 56*G[{1 - x, 0}, y] - 18*G[{1 - x, 1}, y] + 28*G[{1 - x, 1 - x}, y]))/4 + 
                         
                         zeta[5]*(-9*(14*G[{0}, x] + 14*G[{0}, y] - G[{1}, y]))/2 + 
                         
                         (87*zeta[6])/4 + 
                         
                         -6*zeta[2]*(6*G[{0}, x] + 6*G[{0}, y] - 6*G[{1}, x] + G[{1}, y] - 3*G[{1 - x}, y])*zeta[3] + 
                         
                         (-27*zeta[3]^2)/2
                       )
                   +e^7*(
                         Help["ladder2L", 11]
                       ),
              g[12]->
                   +e^0*(
                         0
                       )
                   +e^1*(
                         0
                       )
                   +e^2*(
                         G[{0}, x]*G[{0}, y] - G[{1, 0}, x] - G[{1, 0}, y] + 
                         
                         zeta[2]
                       )
                   +e^3*(
                         -2*(G[{0}, y]*G[{0, 0}, x] + G[{0}, x]*G[{0, 0}, y] - G[{0}, y]*G[{1, 0}, x] + 
                           G[{1 - x}, y]*G[{1, 0}, x] - G[{0}, x]*G[{1 - x, 0}, y] - G[{0, 1, 0}, x] - G[{0, 1, 0}, y] - 
                           G[{1, 0, 0}, x] - G[{1, 0, 0}, y] + G[{1, 1, 0}, x] + G[{1 - x, 1, 0}, y]) + 
                         
                         -2*zeta[2]*(G[{0}, x] + G[{0}, y] - G[{1}, x] - G[{1 - x}, y])
                       )
                   +e^4*(
                         4*(G[{0, 0}, x]*G[{0, 0}, y] - G[{0, 0}, y]*G[{1, 0}, x] + G[{0, 1 - x}, y]*G[{1, 0}, x] - 
                           G[{0, 0}, x]*G[{1 - x, 0}, y] + G[{1, 0}, x]*G[{1 - x, 0}, y] - 
                           G[{1, 0}, x]*G[{1 - x, 1 - x}, y] + G[{0}, y]*G[{0, 0, 0}, x] + G[{0}, x]*G[{0, 0, 0}, y] - 
                           G[{0}, y]*G[{0, 1, 0}, x] + G[{1 - x}, y]*G[{0, 1, 0}, x] - G[{0}, x]*G[{0, 1 - x, 0}, y] - 
                           G[{0}, y]*G[{1, 0, 0}, x] + G[{1 - x}, y]*G[{1, 0, 0}, x] + G[{0}, y]*G[{1, 1, 0}, x] - 
                           G[{1 - x}, y]*G[{1, 1, 0}, x] - G[{0}, x]*G[{1 - x, 0, 0}, y] + 
                           G[{0}, x]*G[{1 - x, 1 - x, 0}, y] - G[{0, 0, 1, 0}, x] - G[{0, 0, 1, 0}, y] - 
                           G[{0, 1, 0, 0}, x] - G[{0, 1, 0, 0}, y] + G[{0, 1, 1, 0}, x] + G[{0, 1 - x, 1, 0}, y] - 
                           G[{1, 0, 0, 0}, x] - G[{1, 0, 0, 0}, y] + G[{1, 0, 1, 0}, x] + G[{1, 1, 0, 0}, x] - 
                           G[{1, 1, 1, 0}, x] + G[{1 - x, 0, 1, 0}, y] + G[{1 - x, 1, 0, 0}, y] - G[{1 - x, 1 - x, 1, 0}, y]) + 
                         
                         4*zeta[2]*(G[{0}, x]*G[{0}, y] - G[{0}, y]*G[{1}, x] - G[{0}, x]*G[{1 - x}, y] + G[{1}, x]*G[{1 - x}, y] + 
                           G[{0, 0}, x] + G[{0, 0}, y] - G[{0, 1}, x] - G[{0, 1 - x}, y] - G[{1, 0}, x] + G[{1, 1}, x] - 
                           G[{1 - x, 0}, y] + G[{1 - x, 1 - x}, y]) + 
                         
                         7*zeta[4]
                       )
                   +e^5*(
                         -8*(G[{0, 0}, y]*G[{0, 0, 0}, x] - G[{1 - x, 0}, y]*G[{0, 0, 0}, x] + 
                           G[{0, 0}, x]*G[{0, 0, 0}, y] - G[{1, 0}, x]*G[{0, 0, 0}, y] + G[{1, 0}, x]*G[{0, 0, 1 - x}, y] - 
                           G[{0, 0}, y]*G[{0, 1, 0}, x] + G[{0, 1 - x}, y]*G[{0, 1, 0}, x] + 
                           G[{1 - x, 0}, y]*G[{0, 1, 0}, x] - G[{1 - x, 1 - x}, y]*G[{0, 1, 0}, x] - 
                           G[{0, 0}, x]*G[{0, 1 - x, 0}, y] + G[{1, 0}, x]*G[{0, 1 - x, 0}, y] - 
                           G[{1, 0}, x]*G[{0, 1 - x, 1 - x}, y] - G[{0, 0}, y]*G[{1, 0, 0}, x] + 
                           G[{0, 1 - x}, y]*G[{1, 0, 0}, x] + G[{1 - x, 0}, y]*G[{1, 0, 0}, x] - 
                           G[{1 - x, 1 - x}, y]*G[{1, 0, 0}, x] + G[{0, 0}, y]*G[{1, 1, 0}, x] - 
                           G[{0, 1 - x}, y]*G[{1, 1, 0}, x] - G[{1 - x, 0}, y]*G[{1, 1, 0}, x] + 
                           G[{1 - x, 1 - x}, y]*G[{1, 1, 0}, x] - G[{0, 0}, x]*G[{1 - x, 0, 0}, y] + 
                           G[{1, 0}, x]*G[{1 - x, 0, 0}, y] - G[{1, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 
                           G[{0, 0}, x]*G[{1 - x, 1 - x, 0}, y] - G[{1, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 
                           G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + G[{0}, y]*G[{0, 0, 0, 0}, x] + 
                           G[{0}, x]*G[{0, 0, 0, 0}, y] - G[{0}, y]*G[{0, 0, 1, 0}, x] + G[{1 - x}, y]*G[{0, 0, 1, 0}, x] - 
                           G[{0}, x]*G[{0, 0, 1 - x, 0}, y] - G[{0}, y]*G[{0, 1, 0, 0}, x] + 
                           G[{1 - x}, y]*G[{0, 1, 0, 0}, x] + G[{0}, y]*G[{0, 1, 1, 0}, x] - 
                           G[{1 - x}, y]*G[{0, 1, 1, 0}, x] - G[{0}, x]*G[{0, 1 - x, 0, 0}, y] + 
                           G[{0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - G[{0}, y]*G[{1, 0, 0, 0}, x] + 
                           G[{1 - x}, y]*G[{1, 0, 0, 0}, x] + G[{0}, y]*G[{1, 0, 1, 0}, x] - 
                           G[{1 - x}, y]*G[{1, 0, 1, 0}, x] + G[{0}, y]*G[{1, 1, 0, 0}, x] - 
                           G[{1 - x}, y]*G[{1, 1, 0, 0}, x] - G[{0}, y]*G[{1, 1, 1, 0}, x] + 
                           G[{1 - x}, y]*G[{1, 1, 1, 0}, x] - G[{0}, x]*G[{1 - x, 0, 0, 0}, y] + 
                           G[{0}, x]*G[{1 - x, 0, 1 - x, 0}, y] + G[{0}, x]*G[{1 - x, 1 - x, 0, 0}, y] - 
                           G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] - G[{0, 0, 0, 1, 0}, x] - G[{0, 0, 0, 1, 0}, y] - 
                           G[{0, 0, 1, 0, 0}, x] - G[{0, 0, 1, 0, 0}, y] + G[{0, 0, 1, 1, 0}, x] + 
                           G[{0, 0, 1 - x, 1, 0}, y] - G[{0, 1, 0, 0, 0}, x] - G[{0, 1, 0, 0, 0}, y] + 
                           G[{0, 1, 0, 1, 0}, x] + G[{0, 1, 1, 0, 0}, x] - G[{0, 1, 1, 1, 0}, x] + 
                           G[{0, 1 - x, 0, 1, 0}, y] + G[{0, 1 - x, 1, 0, 0}, y] - G[{0, 1 - x, 1 - x, 1, 0}, y] - 
                           G[{1, 0, 0, 0, 0}, x] - G[{1, 0, 0, 0, 0}, y] + G[{1, 0, 0, 1, 0}, x] + G[{1, 0, 1, 0, 0}, x] - 
                           G[{1, 0, 1, 1, 0}, x] + G[{1, 1, 0, 0, 0}, x] - G[{1, 1, 0, 1, 0}, x] - G[{1, 1, 1, 0, 0}, x] + 
                           G[{1, 1, 1, 1, 0}, x] + G[{1 - x, 0, 0, 1, 0}, y] + G[{1 - x, 0, 1, 0, 0}, y] - 
                           G[{1 - x, 0, 1 - x, 1, 0}, y] + G[{1 - x, 1, 0, 0, 0}, y] - G[{1 - x, 1 - x, 0, 1, 0}, y] - 
                           G[{1 - x, 1 - x, 1, 0, 0}, y] + G[{1 - x, 1 - x, 1 - x, 1, 0}, y]) + 
                         
                         -8*zeta[2]*(G[{0}, y]*G[{0, 0}, x] - G[{1 - x}, y]*G[{0, 0}, x] + G[{0}, x]*G[{0, 0}, y] - 
                           G[{1}, x]*G[{0, 0}, y] - G[{0}, y]*G[{0, 1}, x] + G[{1 - x}, y]*G[{0, 1}, x] - 
                           G[{0}, x]*G[{0, 1 - x}, y] + G[{1}, x]*G[{0, 1 - x}, y] - G[{0}, y]*G[{1, 0}, x] + 
                           G[{1 - x}, y]*G[{1, 0}, x] + G[{0}, y]*G[{1, 1}, x] - G[{1 - x}, y]*G[{1, 1}, x] - 
                           G[{0}, x]*G[{1 - x, 0}, y] + G[{1}, x]*G[{1 - x, 0}, y] + G[{0}, x]*G[{1 - x, 1 - x}, y] - 
                           G[{1}, x]*G[{1 - x, 1 - x}, y] + G[{0, 0, 0}, x] + G[{0, 0, 0}, y] - G[{0, 0, 1}, x] - 
                           G[{0, 0, 1 - x}, y] - G[{0, 1, 0}, x] + G[{0, 1, 1}, x] - G[{0, 1 - x, 0}, y] + 
                           G[{0, 1 - x, 1 - x}, y] - G[{1, 0, 0}, x] + G[{1, 0, 1}, x] + G[{1, 1, 0}, x] - G[{1, 1, 1}, x] - 
                           G[{1 - x, 0, 0}, y] + G[{1 - x, 0, 1 - x}, y] + G[{1 - x, 1 - x, 0}, y] - 
                           G[{1 - x, 1 - x, 1 - x}, y]) + 
                         
                         -6*zeta[3]*(G[{0}, x]*G[{0}, y] - G[{1, 0}, x] - G[{1, 0}, y]) + 
                         
                         -14*zeta[4]*(G[{0}, x] + G[{0}, y] - G[{1}, x] - G[{1 - x}, y]) + 
                         
                         -6*zeta[2]*zeta[3]
                       )
                   +e^6*(
                         16*(G[{0, 0, 0}, x]*G[{0, 0, 0}, y] - G[{0, 0, 0}, y]*G[{0, 1, 0}, x] + 
                           G[{0, 0, 1 - x}, y]*G[{0, 1, 0}, x] - G[{0, 0, 0}, x]*G[{0, 1 - x, 0}, y] + 
                           G[{0, 1, 0}, x]*G[{0, 1 - x, 0}, y] - G[{0, 1, 0}, x]*G[{0, 1 - x, 1 - x}, y] - 
                           G[{0, 0, 0}, y]*G[{1, 0, 0}, x] + G[{0, 0, 1 - x}, y]*G[{1, 0, 0}, x] + 
                           G[{0, 1 - x, 0}, y]*G[{1, 0, 0}, x] - G[{0, 1 - x, 1 - x}, y]*G[{1, 0, 0}, x] + 
                           G[{0, 0, 0}, y]*G[{1, 1, 0}, x] - G[{0, 0, 1 - x}, y]*G[{1, 1, 0}, x] - 
                           G[{0, 1 - x, 0}, y]*G[{1, 1, 0}, x] + G[{0, 1 - x, 1 - x}, y]*G[{1, 1, 0}, x] - 
                           G[{0, 0, 0}, x]*G[{1 - x, 0, 0}, y] + G[{0, 1, 0}, x]*G[{1 - x, 0, 0}, y] + 
                           G[{1, 0, 0}, x]*G[{1 - x, 0, 0}, y] - G[{1, 1, 0}, x]*G[{1 - x, 0, 0}, y] - 
                           G[{0, 1, 0}, x]*G[{1 - x, 0, 1 - x}, y] - G[{1, 0, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 
                           G[{1, 1, 0}, x]*G[{1 - x, 0, 1 - x}, y] + G[{0, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                           G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] - G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 
                           G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] + G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                           G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                           G[{0, 0}, y]*G[{0, 0, 0, 0}, x] - G[{1 - x, 0}, y]*G[{0, 0, 0, 0}, x] + 
                           G[{0, 0}, x]*G[{0, 0, 0, 0}, y] - G[{1, 0}, x]*G[{0, 0, 0, 0}, y] + 
                           G[{1, 0}, x]*G[{0, 0, 0, 1 - x}, y] - G[{0, 0}, y]*G[{0, 0, 1, 0}, x] + 
                           G[{0, 1 - x}, y]*G[{0, 0, 1, 0}, x] + G[{1 - x, 0}, y]*G[{0, 0, 1, 0}, x] - 
                           G[{1 - x, 1 - x}, y]*G[{0, 0, 1, 0}, x] - G[{0, 0}, x]*G[{0, 0, 1 - x, 0}, y] + 
                           G[{1, 0}, x]*G[{0, 0, 1 - x, 0}, y] - G[{1, 0}, x]*G[{0, 0, 1 - x, 1 - x}, y] - 
                           G[{0, 0}, y]*G[{0, 1, 0, 0}, x] + G[{0, 1 - x}, y]*G[{0, 1, 0, 0}, x] + 
                           G[{1 - x, 0}, y]*G[{0, 1, 0, 0}, x] - G[{1 - x, 1 - x}, y]*G[{0, 1, 0, 0}, x] + 
                           G[{0, 0}, y]*G[{0, 1, 1, 0}, x] - G[{0, 1 - x}, y]*G[{0, 1, 1, 0}, x] - 
                           G[{1 - x, 0}, y]*G[{0, 1, 1, 0}, x] + G[{1 - x, 1 - x}, y]*G[{0, 1, 1, 0}, x] - 
                           G[{0, 0}, x]*G[{0, 1 - x, 0, 0}, y] + G[{1, 0}, x]*G[{0, 1 - x, 0, 0}, y] - 
                           G[{1, 0}, x]*G[{0, 1 - x, 0, 1 - x}, y] + G[{0, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 
                           G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] + G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 1 - x}, y] - 
                           G[{0, 0}, y]*G[{1, 0, 0, 0}, x] + G[{0, 1 - x}, y]*G[{1, 0, 0, 0}, x] + 
                           G[{1 - x, 0}, y]*G[{1, 0, 0, 0}, x] - G[{1 - x, 1 - x}, y]*G[{1, 0, 0, 0}, x] + 
                           G[{0, 0}, y]*G[{1, 0, 1, 0}, x] - G[{0, 1 - x}, y]*G[{1, 0, 1, 0}, x] - 
                           G[{1 - x, 0}, y]*G[{1, 0, 1, 0}, x] + G[{1 - x, 1 - x}, y]*G[{1, 0, 1, 0}, x] + 
                           G[{0, 0}, y]*G[{1, 1, 0, 0}, x] - G[{0, 1 - x}, y]*G[{1, 1, 0, 0}, x] - 
                           G[{1 - x, 0}, y]*G[{1, 1, 0, 0}, x] + G[{1 - x, 1 - x}, y]*G[{1, 1, 0, 0}, x] - 
                           G[{0, 0}, y]*G[{1, 1, 1, 0}, x] + G[{0, 1 - x}, y]*G[{1, 1, 1, 0}, x] + 
                           G[{1 - x, 0}, y]*G[{1, 1, 1, 0}, x] - G[{1 - x, 1 - x}, y]*G[{1, 1, 1, 0}, x] - 
                           G[{0, 0}, x]*G[{1 - x, 0, 0, 0}, y] + G[{1, 0}, x]*G[{1 - x, 0, 0, 0}, y] - 
                           G[{1, 0}, x]*G[{1 - x, 0, 0, 1 - x}, y] + G[{0, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] - 
                           G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] + G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 1 - x}, y] + 
                           G[{0, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] - G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] + 
                           G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 1 - x}, y] - G[{0, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] + 
                           G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] - G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x}, y] + 
                           G[{0}, y]*G[{0, 0, 0, 0, 0}, x] + G[{0}, x]*G[{0, 0, 0, 0, 0}, y] - 
                           G[{0}, y]*G[{0, 0, 0, 1, 0}, x] + G[{1 - x}, y]*G[{0, 0, 0, 1, 0}, x] - 
                           G[{0}, x]*G[{0, 0, 0, 1 - x, 0}, y] - G[{0}, y]*G[{0, 0, 1, 0, 0}, x] + 
                           G[{1 - x}, y]*G[{0, 0, 1, 0, 0}, x] + G[{0}, y]*G[{0, 0, 1, 1, 0}, x] - 
                           G[{1 - x}, y]*G[{0, 0, 1, 1, 0}, x] - G[{0}, x]*G[{0, 0, 1 - x, 0, 0}, y] + 
                           G[{0}, x]*G[{0, 0, 1 - x, 1 - x, 0}, y] - G[{0}, y]*G[{0, 1, 0, 0, 0}, x] + 
                           G[{1 - x}, y]*G[{0, 1, 0, 0, 0}, x] + G[{0}, y]*G[{0, 1, 0, 1, 0}, x] - 
                           G[{1 - x}, y]*G[{0, 1, 0, 1, 0}, x] + G[{0}, y]*G[{0, 1, 1, 0, 0}, x] - 
                           G[{1 - x}, y]*G[{0, 1, 1, 0, 0}, x] - G[{0}, y]*G[{0, 1, 1, 1, 0}, x] + 
                           G[{1 - x}, y]*G[{0, 1, 1, 1, 0}, x] - G[{0}, x]*G[{0, 1 - x, 0, 0, 0}, y] + 
                           G[{0}, x]*G[{0, 1 - x, 0, 1 - x, 0}, y] + G[{0}, x]*G[{0, 1 - x, 1 - x, 0, 0}, y] - 
                           G[{0}, x]*G[{0, 1 - x, 1 - x, 1 - x, 0}, y] - G[{0}, y]*G[{1, 0, 0, 0, 0}, x] + 
                           G[{1 - x}, y]*G[{1, 0, 0, 0, 0}, x] + G[{0}, y]*G[{1, 0, 0, 1, 0}, x] - 
                           G[{1 - x}, y]*G[{1, 0, 0, 1, 0}, x] + G[{0}, y]*G[{1, 0, 1, 0, 0}, x] - 
                           G[{1 - x}, y]*G[{1, 0, 1, 0, 0}, x] - G[{0}, y]*G[{1, 0, 1, 1, 0}, x] + 
                           G[{1 - x}, y]*G[{1, 0, 1, 1, 0}, x] + G[{0}, y]*G[{1, 1, 0, 0, 0}, x] - 
                           G[{1 - x}, y]*G[{1, 1, 0, 0, 0}, x] - G[{0}, y]*G[{1, 1, 0, 1, 0}, x] + 
                           G[{1 - x}, y]*G[{1, 1, 0, 1, 0}, x] - G[{0}, y]*G[{1, 1, 1, 0, 0}, x] + 
                           G[{1 - x}, y]*G[{1, 1, 1, 0, 0}, x] + G[{0}, y]*G[{1, 1, 1, 1, 0}, x] - 
                           G[{1 - x}, y]*G[{1, 1, 1, 1, 0}, x] - G[{0}, x]*G[{1 - x, 0, 0, 0, 0}, y] + 
                           G[{0}, x]*G[{1 - x, 0, 0, 1 - x, 0}, y] + G[{0}, x]*G[{1 - x, 0, 1 - x, 0, 0}, y] - 
                           G[{0}, x]*G[{1 - x, 0, 1 - x, 1 - x, 0}, y] + G[{0}, x]*G[{1 - x, 1 - x, 0, 0, 0}, y] - 
                           G[{0}, x]*G[{1 - x, 1 - x, 0, 1 - x, 0}, y] - G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0, 0}, y] + 
                           G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x, 0}, y] - G[{0, 0, 0, 0, 1, 0}, x] - 
                           G[{0, 0, 0, 0, 1, 0}, y] - G[{0, 0, 0, 1, 0, 0}, x] - G[{0, 0, 0, 1, 0, 0}, y] + 
                           G[{0, 0, 0, 1, 1, 0}, x] + G[{0, 0, 0, 1 - x, 1, 0}, y] - G[{0, 0, 1, 0, 0, 0}, x] - 
                           G[{0, 0, 1, 0, 0, 0}, y] + G[{0, 0, 1, 0, 1, 0}, x] + G[{0, 0, 1, 1, 0, 0}, x] - 
                           G[{0, 0, 1, 1, 1, 0}, x] + G[{0, 0, 1 - x, 0, 1, 0}, y] + G[{0, 0, 1 - x, 1, 0, 0}, y] - 
                           G[{0, 0, 1 - x, 1 - x, 1, 0}, y] - G[{0, 1, 0, 0, 0, 0}, x] - G[{0, 1, 0, 0, 0, 0}, y] + 
                           G[{0, 1, 0, 0, 1, 0}, x] + G[{0, 1, 0, 1, 0, 0}, x] - G[{0, 1, 0, 1, 1, 0}, x] + 
                           G[{0, 1, 1, 0, 0, 0}, x] - G[{0, 1, 1, 0, 1, 0}, x] - G[{0, 1, 1, 1, 0, 0}, x] + 
                           G[{0, 1, 1, 1, 1, 0}, x] + G[{0, 1 - x, 0, 0, 1, 0}, y] + G[{0, 1 - x, 0, 1, 0, 0}, y] - 
                           G[{0, 1 - x, 0, 1 - x, 1, 0}, y] + G[{0, 1 - x, 1, 0, 0, 0}, y] - 
                           G[{0, 1 - x, 1 - x, 0, 1, 0}, y] - G[{0, 1 - x, 1 - x, 1, 0, 0}, y] + 
                           G[{0, 1 - x, 1 - x, 1 - x, 1, 0}, y] - G[{1, 0, 0, 0, 0, 0}, x] - G[{1, 0, 0, 0, 0, 0}, y] + 
                           G[{1, 0, 0, 0, 1, 0}, x] + G[{1, 0, 0, 1, 0, 0}, x] - G[{1, 0, 0, 1, 1, 0}, x] + 
                           G[{1, 0, 1, 0, 0, 0}, x] - G[{1, 0, 1, 0, 1, 0}, x] - G[{1, 0, 1, 1, 0, 0}, x] + 
                           G[{1, 0, 1, 1, 1, 0}, x] + G[{1, 1, 0, 0, 0, 0}, x] - G[{1, 1, 0, 0, 1, 0}, x] - 
                           G[{1, 1, 0, 1, 0, 0}, x] + G[{1, 1, 0, 1, 1, 0}, x] - G[{1, 1, 1, 0, 0, 0}, x] + 
                           G[{1, 1, 1, 0, 1, 0}, x] + G[{1, 1, 1, 1, 0, 0}, x] - G[{1, 1, 1, 1, 1, 0}, x] + 
                           G[{1 - x, 0, 0, 0, 1, 0}, y] + G[{1 - x, 0, 0, 1, 0, 0}, y] - G[{1 - x, 0, 0, 1 - x, 1, 0}, y] + 
                           G[{1 - x, 0, 1, 0, 0, 0}, y] - G[{1 - x, 0, 1 - x, 0, 1, 0}, y] - 
                           G[{1 - x, 0, 1 - x, 1, 0, 0}, y] + G[{1 - x, 0, 1 - x, 1 - x, 1, 0}, y] + 
                           G[{1 - x, 1, 0, 0, 0, 0}, y] - G[{1 - x, 1 - x, 0, 0, 1, 0}, y] - 
                           G[{1 - x, 1 - x, 0, 1, 0, 0}, y] + G[{1 - x, 1 - x, 0, 1 - x, 1, 0}, y] - 
                           G[{1 - x, 1 - x, 1, 0, 0, 0}, y] + G[{1 - x, 1 - x, 1 - x, 0, 1, 0}, y] + 
                           G[{1 - x, 1 - x, 1 - x, 1, 0, 0}, y] - G[{1 - x, 1 - x, 1 - x, 1 - x, 1, 0}, y]) + 
                         
                         16*zeta[2]*(G[{0, 0}, x]*G[{0, 0}, y] - G[{0, 0}, y]*G[{0, 1}, x] - G[{0, 0}, x]*G[{0, 1 - x}, y] + 
                           G[{0, 1}, x]*G[{0, 1 - x}, y] - G[{0, 0}, y]*G[{1, 0}, x] + G[{0, 1 - x}, y]*G[{1, 0}, x] + 
                           G[{0, 0}, y]*G[{1, 1}, x] - G[{0, 1 - x}, y]*G[{1, 1}, x] - G[{0, 0}, x]*G[{1 - x, 0}, y] + 
                           G[{0, 1}, x]*G[{1 - x, 0}, y] + G[{1, 0}, x]*G[{1 - x, 0}, y] - G[{1, 1}, x]*G[{1 - x, 0}, y] + 
                           G[{0, 0}, x]*G[{1 - x, 1 - x}, y] - G[{0, 1}, x]*G[{1 - x, 1 - x}, y] - 
                           G[{1, 0}, x]*G[{1 - x, 1 - x}, y] + G[{1, 1}, x]*G[{1 - x, 1 - x}, y] + 
                           G[{0}, y]*G[{0, 0, 0}, x] - G[{1 - x}, y]*G[{0, 0, 0}, x] + G[{0}, x]*G[{0, 0, 0}, y] - 
                           G[{1}, x]*G[{0, 0, 0}, y] - G[{0}, y]*G[{0, 0, 1}, x] + G[{1 - x}, y]*G[{0, 0, 1}, x] - 
                           G[{0}, x]*G[{0, 0, 1 - x}, y] + G[{1}, x]*G[{0, 0, 1 - x}, y] - G[{0}, y]*G[{0, 1, 0}, x] + 
                           G[{1 - x}, y]*G[{0, 1, 0}, x] + G[{0}, y]*G[{0, 1, 1}, x] - G[{1 - x}, y]*G[{0, 1, 1}, x] - 
                           G[{0}, x]*G[{0, 1 - x, 0}, y] + G[{1}, x]*G[{0, 1 - x, 0}, y] + 
                           G[{0}, x]*G[{0, 1 - x, 1 - x}, y] - G[{1}, x]*G[{0, 1 - x, 1 - x}, y] - 
                           G[{0}, y]*G[{1, 0, 0}, x] + G[{1 - x}, y]*G[{1, 0, 0}, x] + G[{0}, y]*G[{1, 0, 1}, x] - 
                           G[{1 - x}, y]*G[{1, 0, 1}, x] + G[{0}, y]*G[{1, 1, 0}, x] - G[{1 - x}, y]*G[{1, 1, 0}, x] - 
                           G[{0}, y]*G[{1, 1, 1}, x] + G[{1 - x}, y]*G[{1, 1, 1}, x] - G[{0}, x]*G[{1 - x, 0, 0}, y] + 
                           G[{1}, x]*G[{1 - x, 0, 0}, y] + G[{0}, x]*G[{1 - x, 0, 1 - x}, y] - 
                           G[{1}, x]*G[{1 - x, 0, 1 - x}, y] + G[{0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                           G[{1}, x]*G[{1 - x, 1 - x, 0}, y] - G[{0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                           G[{1}, x]*G[{1 - x, 1 - x, 1 - x}, y] + G[{0, 0, 0, 0}, x] + G[{0, 0, 0, 0}, y] - 
                           G[{0, 0, 0, 1}, x] - G[{0, 0, 0, 1 - x}, y] - G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x] - 
                           G[{0, 0, 1 - x, 0}, y] + G[{0, 0, 1 - x, 1 - x}, y] - G[{0, 1, 0, 0}, x] + G[{0, 1, 0, 1}, x] + 
                           G[{0, 1, 1, 0}, x] - G[{0, 1, 1, 1}, x] - G[{0, 1 - x, 0, 0}, y] + G[{0, 1 - x, 0, 1 - x}, y] + 
                           G[{0, 1 - x, 1 - x, 0}, y] - G[{0, 1 - x, 1 - x, 1 - x}, y] - G[{1, 0, 0, 0}, x] + 
                           G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] - G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x] - 
                           G[{1, 1, 0, 1}, x] - G[{1, 1, 1, 0}, x] + G[{1, 1, 1, 1}, x] - G[{1 - x, 0, 0, 0}, y] + 
                           G[{1 - x, 0, 0, 1 - x}, y] + G[{1 - x, 0, 1 - x, 0}, y] - G[{1 - x, 0, 1 - x, 1 - x}, y] + 
                           G[{1 - x, 1 - x, 0, 0}, y] - G[{1 - x, 1 - x, 0, 1 - x}, y] - G[{1 - x, 1 - x, 1 - x, 0}, y] + 
                           G[{1 - x, 1 - x, 1 - x, 1 - x}, y]) + 
                         
                         12*zeta[3]*(G[{0}, y]*G[{0, 0}, x] + G[{0}, x]*G[{0, 0}, y] - G[{0}, y]*G[{1, 0}, x] + 
                           G[{1 - x}, y]*G[{1, 0}, x] - G[{0}, x]*G[{1 - x, 0}, y] - G[{0, 1, 0}, x] - G[{0, 1, 0}, y] - 
                           G[{1, 0, 0}, x] - G[{1, 0, 0}, y] + G[{1, 1, 0}, x] + G[{1 - x, 1, 0}, y]) + 
                         
                         zeta[4]*(19*G[{0}, x]*G[{0}, y] - 28*G[{0}, y]*G[{1}, x] - 28*G[{0}, x]*G[{1 - x}, y] + 
                           28*G[{1}, x]*G[{1 - x}, y] + 28*G[{0, 0}, x] + 28*G[{0, 0}, y] - 28*G[{0, 1}, x] - 
                           28*G[{0, 1 - x}, y] - 19*G[{1, 0}, x] + 9*G[{1, 0}, y] + 28*G[{1, 1}, x] - 28*G[{1 - x, 0}, y] + 
                           28*G[{1 - x, 1 - x}, y]) + 
                         
                         (61*zeta[6])/4 + 
                         
                         12*zeta[2]*(G[{0}, x] + G[{0}, y] - G[{1}, x] - G[{1 - x}, y])*zeta[3]
                       )
                   +e^7*(
                         Help["ladder2L", 12]
                       ),
              g[13]->
                   +e^0*(
                         0
                       )
                   +e^1*(
                         0
                       )
                   +e^2*(
                         0
                       )
                   +e^3*(
                         G[{0}, y]*G[{1, 0}, x] - G[{1 - x}, y]*G[{1, 0}, x] + G[{0}, x]*G[{1 - x, 0}, y] - 
                          G[{0, 1, 0}, x] - G[{0, 1, 0}, y] - G[{1, 1, 0}, x] - G[{1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(G[{1}, x] + G[{1 - x}, y])
                       )
                   +e^4*(
                         -2*G[{0, 0}, y]*G[{1, 0}, x] + 2*G[{0, 1 - x}, y]*G[{1, 0}, x] - 2*G[{0, 0}, x]*G[{1 - x, 0}, y] + 
                          G[{1, 0}, x]*G[{1 - x, 0}, y] - G[{1, 0}, x]*G[{1 - x, 1 - x}, y] + 4*G[{1, 0}, x]*G[{-x, 0}, y] - 
                          4*G[{1, 0}, x]*G[{-x, 1 - x}, y] + 2*G[{0}, y]*G[{0, 1, 0}, x] + 2*G[{1 - x}, y]*G[{0, 1, 0}, x] - 
                          4*G[{-x}, y]*G[{0, 1, 0}, x] - 2*G[{0}, x]*G[{0, 1 - x, 0}, y] - 2*G[{0}, y]*G[{1, 0, 0}, x] + 
                          2*G[{1 - x}, y]*G[{1, 0, 0}, x] + G[{0}, y]*G[{1, 1, 0}, x] - 4*G[{-x}, y]*G[{1, 1, 0}, x] - 
                          2*G[{0}, x]*G[{1 - x, 0, 0}, y] + G[{0}, x]*G[{1 - x, 1 - x, 0}, y] + 
                          4*G[{0}, x]*G[{-x, 1 - x, 0}, y] - 2*G[{0, 0, 1, 0}, x] + 2*G[{0, 0, 1, 0}, y] + 
                          2*G[{0, 1, 0, 0}, x] + 2*G[{0, 1, 0, 0}, y] - G[{0, 1, 1, 0}, x] + G[{0, 1, 1, 0}, y] + 
                          2*G[{0, 1 - x, 1, 0}, y] + 2*G[{1, 0, 1, 0}, x] + 2*G[{1, 1, 0, 0}, x] + 
                          2*G[{1 - x, 0, 1, 0}, y] + 2*G[{1 - x, 1, 0, 0}, y] + G[{1 - x, 1, 1, 0}, y] - 
                          G[{1 - x, 1 - x, 1, 0}, y] - 4*G[{-x, 0, 1, 0}, y] - 4*G[{-x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(-(G[{0}, y]*G[{1}, x]) - G[{0}, x]*G[{1 - x}, y] + 4*G[{1}, x]*G[{-x}, y] + G[{0, 1}, x] - 
                           G[{0, 1}, y] - 2*G[{0, 1 - x}, y] - G[{1, 0}, x] - G[{1 - x, 0}, y] - G[{1 - x, 1}, y] + 
                           G[{1 - x, 1 - x}, y] + 4*G[{-x, 1 - x}, y]) + 
                         
                         -2*zeta[3]*(G[{1}, x] + G[{1 - x}, y])
                       )
                   +e^5*(
                         4*G[{1 - x, 0}, y]*G[{0, 0, 0}, x] + 4*G[{1, 0}, x]*G[{0, 0, 0}, y] - 
                          4*G[{1, 0}, x]*G[{0, 0, 1 - x}, y] - 4*G[{0, 0}, y]*G[{0, 1, 0}, x] - 
                          4*G[{0, 1 - x}, y]*G[{0, 1, 0}, x] + 8*G[{0, -x}, y]*G[{0, 1, 0}, x] - 
                          4*G[{1 - x, 0}, y]*G[{0, 1, 0}, x] + 2*G[{1 - x, 1 - x}, y]*G[{0, 1, 0}, x] + 
                          2*G[{1 - x, -x}, y]*G[{0, 1, 0}, x] + 8*G[{-x, 0}, y]*G[{0, 1, 0}, x] + 
                          8*G[{-x, 1 - x}, y]*G[{0, 1, 0}, x] - 16*G[{-x, -x}, y]*G[{0, 1, 0}, x] + 
                          4*G[{0, 0}, x]*G[{0, 1 - x, 0}, y] - 2*G[{1, 0}, x]*G[{0, 1 - x, 0}, y] + 
                          2*G[{1, 0}, x]*G[{0, 1 - x, 1 - x}, y] - 8*G[{1, 0}, x]*G[{0, -x, 0}, y] + 
                          8*G[{1, 0}, x]*G[{0, -x, 1 - x}, y] + 4*G[{0, 0}, y]*G[{1, 0, 0}, x] - 
                          4*G[{0, 1 - x}, y]*G[{1, 0, 0}, x] - 2*G[{1 - x, 0}, y]*G[{1, 0, 0}, x] + 
                          2*G[{1 - x, 1 - x}, y]*G[{1, 0, 0}, x] - 8*G[{-x, 0}, y]*G[{1, 0, 0}, x] + 
                          8*G[{-x, 1 - x}, y]*G[{1, 0, 0}, x] - 2*G[{0, 0}, y]*G[{1, 1, 0}, x] + 
                          8*G[{0, -x}, y]*G[{1, 1, 0}, x] + G[{1 - x, 0}, y]*G[{1, 1, 0}, x] + 
                          2*G[{1 - x, -x}, y]*G[{1, 1, 0}, x] + 4*G[{-x, 0}, y]*G[{1, 1, 0}, x] - 
                          16*G[{-x, -x}, y]*G[{1, 1, 0}, x] + 4*G[{0, 0}, x]*G[{1 - x, 0, 0}, y] - 
                          2*G[{1, 0}, x]*G[{1 - x, 0, 0}, y] + 2*G[{1, 0}, x]*G[{1 - x, 0, 1 - x}, y] - 
                          2*G[{0, 0}, x]*G[{1 - x, 1 - x, 0}, y] + G[{1, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 2*G[{1, 0}, x]*G[{1 - x, -x, 0}, y] + 
                          2*G[{1, 0}, x]*G[{1 - x, -x, 1 - x}, y] - 8*G[{1, 0}, x]*G[{-x, 0, 0}, y] + 
                          8*G[{1, 0}, x]*G[{-x, 0, 1 - x}, y] - 8*G[{0, 0}, x]*G[{-x, 1 - x, 0}, y] + 
                          4*G[{1, 0}, x]*G[{-x, 1 - x, 0}, y] - 4*G[{1, 0}, x]*G[{-x, 1 - x, 1 - x}, y] + 
                          16*G[{1, 0}, x]*G[{-x, -x, 0}, y] - 16*G[{1, 0}, x]*G[{-x, -x, 1 - x}, y] + 
                          4*G[{0}, y]*G[{0, 0, 1, 0}, x] - 2*G[{1 - x}, y]*G[{0, 0, 1, 0}, x] - 
                          8*G[{-x}, y]*G[{0, 0, 1, 0}, x] + 4*G[{0}, x]*G[{0, 0, 1 - x, 0}, y] - 
                          4*G[{0}, y]*G[{0, 1, 0, 0}, x] - 4*G[{1 - x}, y]*G[{0, 1, 0, 0}, x] + 
                          8*G[{-x}, y]*G[{0, 1, 0, 0}, x] + 2*G[{0}, y]*G[{0, 1, 1, 0}, x] + 
                          2*G[{1 - x}, y]*G[{0, 1, 1, 0}, x] - 4*G[{-x}, y]*G[{0, 1, 1, 0}, x] + 
                          4*G[{0}, x]*G[{0, 1 - x, 0, 0}, y] - 2*G[{0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 
                          8*G[{0}, x]*G[{0, -x, 1 - x, 0}, y] + 4*G[{0}, y]*G[{1, 0, 0, 0}, x] - 
                          4*G[{1 - x}, y]*G[{1, 0, 0, 0}, x] - 4*G[{0}, y]*G[{1, 0, 1, 0}, x] + 
                          2*G[{1 - x}, y]*G[{1, 0, 1, 0}, x] + 8*G[{-x}, y]*G[{1, 0, 1, 0}, x] - 
                          2*G[{0}, y]*G[{1, 1, 0, 0}, x] + 8*G[{-x}, y]*G[{1, 1, 0, 0}, x] + G[{0}, y]*G[{1, 1, 1, 0}, x] - 
                          G[{1 - x}, y]*G[{1, 1, 1, 0}, x] + 4*G[{0}, x]*G[{1 - x, 0, 0, 0}, y] - 
                          2*G[{0}, x]*G[{1 - x, 0, 1 - x, 0}, y] - 2*G[{0}, x]*G[{1 - x, 1 - x, 0, 0}, y] + 
                          G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] - 2*G[{0}, x]*G[{1 - x, -x, 1 - x, 0}, y] - 
                          8*G[{0}, x]*G[{-x, 0, 1 - x, 0}, y] - 8*G[{0}, x]*G[{-x, 1 - x, 0, 0}, y] + 
                          4*G[{0}, x]*G[{-x, 1 - x, 1 - x, 0}, y] + 16*G[{0}, x]*G[{-x, -x, 1 - x, 0}, y] - 
                          4*G[{0, 0, 0, 1, 0}, x] - 4*G[{0, 0, 0, 1, 0}, y] + 4*G[{0, 0, 1, 0, 0}, x] - 
                          4*G[{0, 0, 1, 0, 0}, y] - 2*G[{0, 0, 1, 1, 0}, x] - 2*G[{0, 0, 1, 1, 0}, y] - 
                          4*G[{0, 0, 1 - x, 1, 0}, y] - 4*G[{0, 1, 0, 0, 0}, x] - 4*G[{0, 1, 0, 0, 0}, y] + 
                          4*G[{0, 1, 0, 1, 0}, x] + 2*G[{0, 1, 1, 0, 0}, x] - 2*G[{0, 1, 1, 0, 0}, y] - 
                          G[{0, 1, 1, 1, 0}, x] - G[{0, 1, 1, 1, 0}, y] - 4*G[{0, 1 - x, 0, 1, 0}, y] - 
                          4*G[{0, 1 - x, 1, 0, 0}, y] - 2*G[{0, 1 - x, 1, 1, 0}, y] + 2*G[{0, 1 - x, 1 - x, 1, 0}, y] + 
                          8*G[{0, -x, 0, 1, 0}, y] + 8*G[{0, -x, 1 - x, 1, 0}, y] - 2*G[{1, 0, 0, 1, 0}, x] - 
                          4*G[{1, 0, 1, 0, 0}, x] + 2*G[{1, 0, 1, 1, 0}, x] - 4*G[{1, 1, 0, 0, 0}, x] + 
                          2*G[{1, 1, 0, 1, 0}, x] - G[{1, 1, 1, 1, 0}, x] - 4*G[{1 - x, 0, 0, 1, 0}, y] - 
                          4*G[{1 - x, 0, 1, 0, 0}, y] - 2*G[{1 - x, 0, 1, 1, 0}, y] + 2*G[{1 - x, 0, 1 - x, 1, 0}, y] - 
                          4*G[{1 - x, 1, 0, 0, 0}, y] - 2*G[{1 - x, 1, 1, 0, 0}, y] - G[{1 - x, 1, 1, 1, 0}, y] + 
                          2*G[{1 - x, 1 - x, 0, 1, 0}, y] + 2*G[{1 - x, 1 - x, 1, 0, 0}, y] + 
                          G[{1 - x, 1 - x, 1, 1, 0}, y] - G[{1 - x, 1 - x, 1 - x, 1, 0}, y] + 2*G[{1 - x, -x, 0, 1, 0}, y] + 
                          2*G[{1 - x, -x, 1 - x, 1, 0}, y] + 8*G[{-x, 0, 0, 1, 0}, y] + 8*G[{-x, 0, 1, 0, 0}, y] + 
                          4*G[{-x, 0, 1, 1, 0}, y] + 8*G[{-x, 0, 1 - x, 1, 0}, y] + 8*G[{-x, 1 - x, 0, 1, 0}, y] + 
                          8*G[{-x, 1 - x, 1, 0, 0}, y] + 4*G[{-x, 1 - x, 1, 1, 0}, y] - 4*G[{-x, 1 - x, 1 - x, 1, 0}, y] - 
                          16*G[{-x, -x, 0, 1, 0}, y] - 16*G[{-x, -x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(2*G[{1 - x}, y]*G[{0, 0}, x] + 2*G[{1}, x]*G[{0, 0}, y] - 2*G[{0}, y]*G[{0, 1}, x] - 
                           2*G[{1 - x}, y]*G[{0, 1}, x] + 4*G[{-x}, y]*G[{0, 1}, x] + 2*G[{0}, x]*G[{0, 1 - x}, y] - 
                           8*G[{1}, x]*G[{0, -x}, y] + 2*G[{0}, y]*G[{1, 0}, x] - G[{1 - x}, y]*G[{1, 0}, x] - 
                           4*G[{-x}, y]*G[{1, 0}, x] - G[{0}, y]*G[{1, 1}, x] + G[{1 - x}, y]*G[{1, 1}, x] + 
                           2*G[{0}, x]*G[{1 - x, 0}, y] - G[{1}, x]*G[{1 - x, 0}, y] - G[{0}, x]*G[{1 - x, 1 - x}, y] - 
                           2*G[{1}, x]*G[{1 - x, -x}, y] - 4*G[{1}, x]*G[{-x, 0}, y] - 4*G[{0}, x]*G[{-x, 1 - x}, y] + 
                           16*G[{1}, x]*G[{-x, -x}, y] + 2*G[{0, 0, 1}, x] + 2*G[{0, 0, 1}, y] + 4*G[{0, 0, 1 - x}, y] - 
                           2*G[{0, 1, 0}, x] + G[{0, 1, 1}, x] + G[{0, 1, 1}, y] + 2*G[{0, 1 - x, 0}, y] + 
                           2*G[{0, 1 - x, 1}, y] - 2*G[{0, 1 - x, 1 - x}, y] - 8*G[{0, -x, 1 - x}, y] + 2*G[{1, 0, 0}, x] - 
                           2*G[{1, 0, 1}, x] - G[{1, 1, 0}, x] + G[{1, 1, 1}, x] + 2*G[{1 - x, 0, 0}, y] + 
                           2*G[{1 - x, 0, 1}, y] - 2*G[{1 - x, 0, 1 - x}, y] + G[{1 - x, 1, 1}, y] - 
                           G[{1 - x, 1 - x, 0}, y] - G[{1 - x, 1 - x, 1}, y] + G[{1 - x, 1 - x, 1 - x}, y] - 
                           2*G[{1 - x, -x, 1 - x}, y] - 4*G[{-x, 0, 1}, y] - 8*G[{-x, 0, 1 - x}, y] - 
                           4*G[{-x, 1 - x, 0}, y] - 4*G[{-x, 1 - x, 1}, y] + 4*G[{-x, 1 - x, 1 - x}, y] + 
                           16*G[{-x, -x, 1 - x}, y]) + 
                         
                         zeta[3]*(5*G[{0}, y]*G[{1}, x] + 5*G[{0}, x]*G[{1 - x}, y] - 3*G[{1}, x]*G[{1 - x}, y] - 
                           8*G[{1}, x]*G[{-x}, y] - 5*G[{0, 1}, x] - G[{0, 1}, y] + 4*G[{0, 1 - x}, y] + 5*G[{1, 0}, x] - 
                           3*G[{1, 1}, x] + 5*G[{1 - x, 0}, y] - G[{1 - x, 1}, y] - 2*G[{1 - x, 1 - x}, y] - 
                           8*G[{-x, 1 - x}, y]) + 
                         
                         zeta[4]*(-9*(G[{1}, x] + G[{1 - x}, y]))/2
                       )
                   +e^6*(
                         8*G[{0, 0, 0}, y]*G[{0, 1, 0}, x] + 8*G[{0, 0, 1 - x}, y]*G[{0, 1, 0}, x] - 
                          16*G[{0, 0, -x}, y]*G[{0, 1, 0}, x] - 8*G[{0, 0, 0}, x]*G[{0, 1 - x, 0}, y] + 
                          8*G[{0, 1, 0}, x]*G[{0, 1 - x, 0}, y] - 4*G[{0, 1, 0}, x]*G[{0, 1 - x, 1 - x}, y] - 
                          4*G[{0, 1, 0}, x]*G[{0, 1 - x, -x}, y] - 16*G[{0, 1, 0}, x]*G[{0, -x, 0}, y] - 
                          16*G[{0, 1, 0}, x]*G[{0, -x, 1 - x}, y] + 32*G[{0, 1, 0}, x]*G[{0, -x, -x}, y] - 
                          8*G[{0, 0, 0}, y]*G[{1, 0, 0}, x] + 8*G[{0, 0, 1 - x}, y]*G[{1, 0, 0}, x] + 
                          4*G[{0, 1 - x, 0}, y]*G[{1, 0, 0}, x] - 4*G[{0, 1 - x, 1 - x}, y]*G[{1, 0, 0}, x] + 
                          16*G[{0, -x, 0}, y]*G[{1, 0, 0}, x] - 16*G[{0, -x, 1 - x}, y]*G[{1, 0, 0}, x] + 
                          4*G[{0, 0, 0}, y]*G[{1, 1, 0}, x] - 16*G[{0, 0, -x}, y]*G[{1, 1, 0}, x] - 
                          2*G[{0, 1 - x, 0}, y]*G[{1, 1, 0}, x] - 4*G[{0, 1 - x, -x}, y]*G[{1, 1, 0}, x] - 
                          8*G[{0, -x, 0}, y]*G[{1, 1, 0}, x] + 32*G[{0, -x, -x}, y]*G[{1, 1, 0}, x] - 
                          8*G[{0, 0, 0}, x]*G[{1 - x, 0, 0}, y] + 8*G[{0, 1, 0}, x]*G[{1 - x, 0, 0}, y] + 
                          4*G[{1, 0, 0}, x]*G[{1 - x, 0, 0}, y] - 2*G[{1, 1, 0}, x]*G[{1 - x, 0, 0}, y] - 
                          4*G[{0, 1, 0}, x]*G[{1 - x, 0, 1 - x}, y] - 4*G[{1, 0, 0}, x]*G[{1 - x, 0, 1 - x}, y] - 
                          4*G[{0, 1, 0}, x]*G[{1 - x, 0, -x}, y] - 4*G[{1, 1, 0}, x]*G[{1 - x, 0, -x}, y] + 
                          4*G[{0, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 4*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          2*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] + G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 
                          2*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 2*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                          2*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, -x}, y] + 2*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, -x}, y] - 
                          4*G[{0, 1, 0}, x]*G[{1 - x, -x, 0}, y] + 4*G[{1, 0, 0}, x]*G[{1 - x, -x, 0}, y] - 
                          2*G[{1, 1, 0}, x]*G[{1 - x, -x, 0}, y] - 4*G[{0, 1, 0}, x]*G[{1 - x, -x, 1 - x}, y] - 
                          4*G[{1, 0, 0}, x]*G[{1 - x, -x, 1 - x}, y] + 8*G[{0, 1, 0}, x]*G[{1 - x, -x, -x}, y] + 
                          8*G[{1, 1, 0}, x]*G[{1 - x, -x, -x}, y] - 16*G[{0, 1, 0}, x]*G[{-x, 0, 0}, y] + 
                          16*G[{1, 0, 0}, x]*G[{-x, 0, 0}, y] - 8*G[{1, 1, 0}, x]*G[{-x, 0, 0}, y] - 
                          16*G[{0, 1, 0}, x]*G[{-x, 0, 1 - x}, y] - 16*G[{1, 0, 0}, x]*G[{-x, 0, 1 - x}, y] + 
                          32*G[{0, 1, 0}, x]*G[{-x, 0, -x}, y] + 32*G[{1, 1, 0}, x]*G[{-x, 0, -x}, y] + 
                          16*G[{0, 0, 0}, x]*G[{-x, 1 - x, 0}, y] - 16*G[{0, 1, 0}, x]*G[{-x, 1 - x, 0}, y] - 
                          8*G[{1, 0, 0}, x]*G[{-x, 1 - x, 0}, y] + 4*G[{1, 1, 0}, x]*G[{-x, 1 - x, 0}, y] + 
                          8*G[{0, 1, 0}, x]*G[{-x, 1 - x, 1 - x}, y] + 8*G[{1, 0, 0}, x]*G[{-x, 1 - x, 1 - x}, y] + 
                          8*G[{0, 1, 0}, x]*G[{-x, 1 - x, -x}, y] + 8*G[{1, 1, 0}, x]*G[{-x, 1 - x, -x}, y] + 
                          32*G[{0, 1, 0}, x]*G[{-x, -x, 0}, y] - 32*G[{1, 0, 0}, x]*G[{-x, -x, 0}, y] + 
                          16*G[{1, 1, 0}, x]*G[{-x, -x, 0}, y] + 32*G[{0, 1, 0}, x]*G[{-x, -x, 1 - x}, y] + 
                          32*G[{1, 0, 0}, x]*G[{-x, -x, 1 - x}, y] - 64*G[{0, 1, 0}, x]*G[{-x, -x, -x}, y] - 
                          64*G[{1, 1, 0}, x]*G[{-x, -x, -x}, y] - 8*G[{1 - x, 0}, y]*G[{0, 0, 0, 0}, x] - 
                          8*G[{1, 0}, x]*G[{0, 0, 0, 0}, y] + 8*G[{1, 0}, x]*G[{0, 0, 0, 1 - x}, y] - 
                          8*G[{0, 0}, y]*G[{0, 0, 1, 0}, x] + 4*G[{0, 1 - x}, y]*G[{0, 0, 1, 0}, x] + 
                          16*G[{0, -x}, y]*G[{0, 0, 1, 0}, x] + 4*G[{1 - x, 0}, y]*G[{0, 0, 1, 0}, x] - 
                          2*G[{1 - x, 1 - x}, y]*G[{0, 0, 1, 0}, x] + 4*G[{1 - x, -x}, y]*G[{0, 0, 1, 0}, x] + 
                          16*G[{-x, 0}, y]*G[{0, 0, 1, 0}, x] - 8*G[{-x, 1 - x}, y]*G[{0, 0, 1, 0}, x] - 
                          32*G[{-x, -x}, y]*G[{0, 0, 1, 0}, x] - 8*G[{0, 0}, x]*G[{0, 0, 1 - x, 0}, y] + 
                          4*G[{1, 0}, x]*G[{0, 0, 1 - x, 0}, y] - 4*G[{1, 0}, x]*G[{0, 0, 1 - x, 1 - x}, y] + 
                          16*G[{1, 0}, x]*G[{0, 0, -x, 0}, y] - 16*G[{1, 0}, x]*G[{0, 0, -x, 1 - x}, y] + 
                          8*G[{0, 0}, y]*G[{0, 1, 0, 0}, x] + 8*G[{0, 1 - x}, y]*G[{0, 1, 0, 0}, x] - 
                          16*G[{0, -x}, y]*G[{0, 1, 0, 0}, x] + 8*G[{1 - x, 0}, y]*G[{0, 1, 0, 0}, x] - 
                          4*G[{1 - x, 1 - x}, y]*G[{0, 1, 0, 0}, x] - 4*G[{1 - x, -x}, y]*G[{0, 1, 0, 0}, x] - 
                          16*G[{-x, 0}, y]*G[{0, 1, 0, 0}, x] - 16*G[{-x, 1 - x}, y]*G[{0, 1, 0, 0}, x] + 
                          32*G[{-x, -x}, y]*G[{0, 1, 0, 0}, x] - 4*G[{0, 0}, y]*G[{0, 1, 1, 0}, x] - 
                          4*G[{0, 1 - x}, y]*G[{0, 1, 1, 0}, x] + 8*G[{0, -x}, y]*G[{0, 1, 1, 0}, x] - 
                          4*G[{1 - x, 0}, y]*G[{0, 1, 1, 0}, x] + 2*G[{1 - x, 1 - x}, y]*G[{0, 1, 1, 0}, x] + 
                          2*G[{1 - x, -x}, y]*G[{0, 1, 1, 0}, x] + 8*G[{-x, 0}, y]*G[{0, 1, 1, 0}, x] + 
                          8*G[{-x, 1 - x}, y]*G[{0, 1, 1, 0}, x] - 16*G[{-x, -x}, y]*G[{0, 1, 1, 0}, x] - 
                          8*G[{0, 0}, x]*G[{0, 1 - x, 0, 0}, y] + 4*G[{1, 0}, x]*G[{0, 1 - x, 0, 0}, y] - 
                          4*G[{1, 0}, x]*G[{0, 1 - x, 0, 1 - x}, y] + 4*G[{0, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 
                          2*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] + 2*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 1 - x}, y] + 
                          4*G[{1, 0}, x]*G[{0, 1 - x, -x, 0}, y] - 4*G[{1, 0}, x]*G[{0, 1 - x, -x, 1 - x}, y] + 
                          16*G[{1, 0}, x]*G[{0, -x, 0, 0}, y] - 16*G[{1, 0}, x]*G[{0, -x, 0, 1 - x}, y] + 
                          16*G[{0, 0}, x]*G[{0, -x, 1 - x, 0}, y] - 8*G[{1, 0}, x]*G[{0, -x, 1 - x, 0}, y] + 
                          8*G[{1, 0}, x]*G[{0, -x, 1 - x, 1 - x}, y] - 32*G[{1, 0}, x]*G[{0, -x, -x, 0}, y] + 
                          32*G[{1, 0}, x]*G[{0, -x, -x, 1 - x}, y] - 8*G[{0, 0}, y]*G[{1, 0, 0, 0}, x] + 
                          8*G[{0, 1 - x}, y]*G[{1, 0, 0, 0}, x] + 4*G[{1 - x, 0}, y]*G[{1, 0, 0, 0}, x] - 
                          4*G[{1 - x, 1 - x}, y]*G[{1, 0, 0, 0}, x] + 16*G[{-x, 0}, y]*G[{1, 0, 0, 0}, x] - 
                          16*G[{-x, 1 - x}, y]*G[{1, 0, 0, 0}, x] + 8*G[{0, 0}, y]*G[{1, 0, 1, 0}, x] - 
                          4*G[{0, 1 - x}, y]*G[{1, 0, 1, 0}, x] - 16*G[{0, -x}, y]*G[{1, 0, 1, 0}, x] - 
                          4*G[{1 - x, 0}, y]*G[{1, 0, 1, 0}, x] + 2*G[{1 - x, 1 - x}, y]*G[{1, 0, 1, 0}, x] - 
                          4*G[{1 - x, -x}, y]*G[{1, 0, 1, 0}, x] - 16*G[{-x, 0}, y]*G[{1, 0, 1, 0}, x] + 
                          8*G[{-x, 1 - x}, y]*G[{1, 0, 1, 0}, x] + 32*G[{-x, -x}, y]*G[{1, 0, 1, 0}, x] + 
                          4*G[{0, 0}, y]*G[{1, 1, 0, 0}, x] - 16*G[{0, -x}, y]*G[{1, 1, 0, 0}, x] - 
                          2*G[{1 - x, 0}, y]*G[{1, 1, 0, 0}, x] - 4*G[{1 - x, -x}, y]*G[{1, 1, 0, 0}, x] - 
                          8*G[{-x, 0}, y]*G[{1, 1, 0, 0}, x] + 32*G[{-x, -x}, y]*G[{1, 1, 0, 0}, x] - 
                          2*G[{0, 0}, y]*G[{1, 1, 1, 0}, x] + 2*G[{0, 1 - x}, y]*G[{1, 1, 1, 0}, x] + 
                          G[{1 - x, 0}, y]*G[{1, 1, 1, 0}, x] - G[{1 - x, 1 - x}, y]*G[{1, 1, 1, 0}, x] + 
                          4*G[{-x, 0}, y]*G[{1, 1, 1, 0}, x] - 4*G[{-x, 1 - x}, y]*G[{1, 1, 1, 0}, x] - 
                          8*G[{0, 0}, x]*G[{1 - x, 0, 0, 0}, y] + 4*G[{1, 0}, x]*G[{1 - x, 0, 0, 0}, y] - 
                          4*G[{1, 0}, x]*G[{1 - x, 0, 0, 1 - x}, y] + 4*G[{0, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] - 
                          2*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] + 2*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 1 - x}, y] + 
                          4*G[{1, 0}, x]*G[{1 - x, 0, -x, 0}, y] - 4*G[{1, 0}, x]*G[{1 - x, 0, -x, 1 - x}, y] + 
                          4*G[{0, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] - 2*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] + 
                          2*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 1 - x}, y] - 2*G[{0, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] + 
                          G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] - G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x}, y] - 
                          2*G[{1, 0}, x]*G[{1 - x, 1 - x, -x, 0}, y] + 2*G[{1, 0}, x]*G[{1 - x, 1 - x, -x, 1 - x}, y] + 
                          4*G[{1, 0}, x]*G[{1 - x, -x, 0, 0}, y] - 4*G[{1, 0}, x]*G[{1 - x, -x, 0, 1 - x}, y] + 
                          4*G[{0, 0}, x]*G[{1 - x, -x, 1 - x, 0}, y] - 2*G[{1, 0}, x]*G[{1 - x, -x, 1 - x, 0}, y] + 
                          2*G[{1, 0}, x]*G[{1 - x, -x, 1 - x, 1 - x}, y] - 8*G[{1, 0}, x]*G[{1 - x, -x, -x, 0}, y] + 
                          8*G[{1, 0}, x]*G[{1 - x, -x, -x, 1 - x}, y] + 16*G[{1, 0}, x]*G[{-x, 0, 0, 0}, y] - 
                          16*G[{1, 0}, x]*G[{-x, 0, 0, 1 - x}, y] + 16*G[{0, 0}, x]*G[{-x, 0, 1 - x, 0}, y] - 
                          8*G[{1, 0}, x]*G[{-x, 0, 1 - x, 0}, y] + 8*G[{1, 0}, x]*G[{-x, 0, 1 - x, 1 - x}, y] - 
                          32*G[{1, 0}, x]*G[{-x, 0, -x, 0}, y] + 32*G[{1, 0}, x]*G[{-x, 0, -x, 1 - x}, y] + 
                          16*G[{0, 0}, x]*G[{-x, 1 - x, 0, 0}, y] - 8*G[{1, 0}, x]*G[{-x, 1 - x, 0, 0}, y] + 
                          8*G[{1, 0}, x]*G[{-x, 1 - x, 0, 1 - x}, y] - 8*G[{0, 0}, x]*G[{-x, 1 - x, 1 - x, 0}, y] + 
                          4*G[{1, 0}, x]*G[{-x, 1 - x, 1 - x, 0}, y] - 4*G[{1, 0}, x]*G[{-x, 1 - x, 1 - x, 1 - x}, y] - 
                          8*G[{1, 0}, x]*G[{-x, 1 - x, -x, 0}, y] + 8*G[{1, 0}, x]*G[{-x, 1 - x, -x, 1 - x}, y] - 
                          32*G[{1, 0}, x]*G[{-x, -x, 0, 0}, y] + 32*G[{1, 0}, x]*G[{-x, -x, 0, 1 - x}, y] - 
                          32*G[{0, 0}, x]*G[{-x, -x, 1 - x, 0}, y] + 16*G[{1, 0}, x]*G[{-x, -x, 1 - x, 0}, y] - 
                          16*G[{1, 0}, x]*G[{-x, -x, 1 - x, 1 - x}, y] + 64*G[{1, 0}, x]*G[{-x, -x, -x, 0}, y] - 
                          64*G[{1, 0}, x]*G[{-x, -x, -x, 1 - x}, y] + 8*G[{0}, y]*G[{0, 0, 0, 1, 0}, x] + 
                          8*G[{1 - x}, y]*G[{0, 0, 0, 1, 0}, x] - 16*G[{-x}, y]*G[{0, 0, 0, 1, 0}, x] - 
                          8*G[{0}, x]*G[{0, 0, 0, 1 - x, 0}, y] - 8*G[{0}, y]*G[{0, 0, 1, 0, 0}, x] + 
                          4*G[{1 - x}, y]*G[{0, 0, 1, 0, 0}, x] + 16*G[{-x}, y]*G[{0, 0, 1, 0, 0}, x] + 
                          4*G[{0}, y]*G[{0, 0, 1, 1, 0}, x] - 2*G[{1 - x}, y]*G[{0, 0, 1, 1, 0}, x] - 
                          8*G[{-x}, y]*G[{0, 0, 1, 1, 0}, x] - 8*G[{0}, x]*G[{0, 0, 1 - x, 0, 0}, y] + 
                          4*G[{0}, x]*G[{0, 0, 1 - x, 1 - x, 0}, y] + 16*G[{0}, x]*G[{0, 0, -x, 1 - x, 0}, y] + 
                          8*G[{0}, y]*G[{0, 1, 0, 0, 0}, x] + 8*G[{1 - x}, y]*G[{0, 1, 0, 0, 0}, x] - 
                          16*G[{-x}, y]*G[{0, 1, 0, 0, 0}, x] - 8*G[{0}, y]*G[{0, 1, 0, 1, 0}, x] - 
                          8*G[{1 - x}, y]*G[{0, 1, 0, 1, 0}, x] + 16*G[{-x}, y]*G[{0, 1, 0, 1, 0}, x] - 
                          4*G[{0}, y]*G[{0, 1, 1, 0, 0}, x] - 4*G[{1 - x}, y]*G[{0, 1, 1, 0, 0}, x] + 
                          8*G[{-x}, y]*G[{0, 1, 1, 0, 0}, x] + 2*G[{0}, y]*G[{0, 1, 1, 1, 0}, x] + 
                          2*G[{1 - x}, y]*G[{0, 1, 1, 1, 0}, x] - 4*G[{-x}, y]*G[{0, 1, 1, 1, 0}, x] - 
                          8*G[{0}, x]*G[{0, 1 - x, 0, 0, 0}, y] + 4*G[{0}, x]*G[{0, 1 - x, 0, 1 - x, 0}, y] + 
                          4*G[{0}, x]*G[{0, 1 - x, 1 - x, 0, 0}, y] - 2*G[{0}, x]*G[{0, 1 - x, 1 - x, 1 - x, 0}, y] + 
                          4*G[{0}, x]*G[{0, 1 - x, -x, 1 - x, 0}, y] + 16*G[{0}, x]*G[{0, -x, 0, 1 - x, 0}, y] + 
                          16*G[{0}, x]*G[{0, -x, 1 - x, 0, 0}, y] - 8*G[{0}, x]*G[{0, -x, 1 - x, 1 - x, 0}, y] - 
                          32*G[{0}, x]*G[{0, -x, -x, 1 - x, 0}, y] - 8*G[{0}, y]*G[{1, 0, 0, 0, 0}, x] + 
                          8*G[{1 - x}, y]*G[{1, 0, 0, 0, 0}, x] + 4*G[{0}, y]*G[{1, 0, 0, 1, 0}, x] - 
                          2*G[{1 - x}, y]*G[{1, 0, 0, 1, 0}, x] - 8*G[{-x}, y]*G[{1, 0, 0, 1, 0}, x] + 
                          8*G[{0}, y]*G[{1, 0, 1, 0, 0}, x] - 4*G[{1 - x}, y]*G[{1, 0, 1, 0, 0}, x] - 
                          16*G[{-x}, y]*G[{1, 0, 1, 0, 0}, x] - 4*G[{0}, y]*G[{1, 0, 1, 1, 0}, x] + 
                          2*G[{1 - x}, y]*G[{1, 0, 1, 1, 0}, x] + 8*G[{-x}, y]*G[{1, 0, 1, 1, 0}, x] + 
                          4*G[{0}, y]*G[{1, 1, 0, 0, 0}, x] - 16*G[{-x}, y]*G[{1, 1, 0, 0, 0}, x] - 
                          4*G[{0}, y]*G[{1, 1, 0, 1, 0}, x] + 2*G[{1 - x}, y]*G[{1, 1, 0, 1, 0}, x] + 
                          8*G[{-x}, y]*G[{1, 1, 0, 1, 0}, x] - 2*G[{0}, y]*G[{1, 1, 1, 0, 0}, x] + 
                          2*G[{1 - x}, y]*G[{1, 1, 1, 0, 0}, x] + G[{0}, y]*G[{1, 1, 1, 1, 0}, x] - 
                          4*G[{-x}, y]*G[{1, 1, 1, 1, 0}, x] - 8*G[{0}, x]*G[{1 - x, 0, 0, 0, 0}, y] + 
                          4*G[{0}, x]*G[{1 - x, 0, 0, 1 - x, 0}, y] + 4*G[{0}, x]*G[{1 - x, 0, 1 - x, 0, 0}, y] - 
                          2*G[{0}, x]*G[{1 - x, 0, 1 - x, 1 - x, 0}, y] + 4*G[{0}, x]*G[{1 - x, 0, -x, 1 - x, 0}, y] + 
                          4*G[{0}, x]*G[{1 - x, 1 - x, 0, 0, 0}, y] - 2*G[{0}, x]*G[{1 - x, 1 - x, 0, 1 - x, 0}, y] - 
                          2*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0, 0}, y] + G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x, 0}, y] - 
                          2*G[{0}, x]*G[{1 - x, 1 - x, -x, 1 - x, 0}, y] + 4*G[{0}, x]*G[{1 - x, -x, 0, 1 - x, 0}, y] + 
                          4*G[{0}, x]*G[{1 - x, -x, 1 - x, 0, 0}, y] - 2*G[{0}, x]*G[{1 - x, -x, 1 - x, 1 - x, 0}, y] - 
                          8*G[{0}, x]*G[{1 - x, -x, -x, 1 - x, 0}, y] + 16*G[{0}, x]*G[{-x, 0, 0, 1 - x, 0}, y] + 
                          16*G[{0}, x]*G[{-x, 0, 1 - x, 0, 0}, y] - 8*G[{0}, x]*G[{-x, 0, 1 - x, 1 - x, 0}, y] - 
                          32*G[{0}, x]*G[{-x, 0, -x, 1 - x, 0}, y] + 16*G[{0}, x]*G[{-x, 1 - x, 0, 0, 0}, y] - 
                          8*G[{0}, x]*G[{-x, 1 - x, 0, 1 - x, 0}, y] - 8*G[{0}, x]*G[{-x, 1 - x, 1 - x, 0, 0}, y] + 
                          4*G[{0}, x]*G[{-x, 1 - x, 1 - x, 1 - x, 0}, y] - 8*G[{0}, x]*G[{-x, 1 - x, -x, 1 - x, 0}, y] - 
                          32*G[{0}, x]*G[{-x, -x, 0, 1 - x, 0}, y] - 32*G[{0}, x]*G[{-x, -x, 1 - x, 0, 0}, y] + 
                          16*G[{0}, x]*G[{-x, -x, 1 - x, 1 - x, 0}, y] + 64*G[{0}, x]*G[{-x, -x, -x, 1 - x, 0}, y] - 
                          8*G[{0, 0, 0, 0, 1, 0}, x] + 8*G[{0, 0, 0, 0, 1, 0}, y] + 8*G[{0, 0, 0, 1, 0, 0}, x] + 
                          8*G[{0, 0, 0, 1, 0, 0}, y] - 4*G[{0, 0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 0, 1, 1, 0}, y] + 
                          8*G[{0, 0, 0, 1 - x, 1, 0}, y] - 8*G[{0, 0, 1, 0, 0, 0}, x] + 8*G[{0, 0, 1, 0, 0, 0}, y] + 
                          8*G[{0, 0, 1, 0, 1, 0}, x] + 4*G[{0, 0, 1, 1, 0, 0}, x] + 4*G[{0, 0, 1, 1, 0, 0}, y] - 
                          2*G[{0, 0, 1, 1, 1, 0}, x] + 2*G[{0, 0, 1, 1, 1, 0}, y] + 8*G[{0, 0, 1 - x, 0, 1, 0}, y] + 
                          8*G[{0, 0, 1 - x, 1, 0, 0}, y] + 4*G[{0, 0, 1 - x, 1, 1, 0}, y] - 
                          4*G[{0, 0, 1 - x, 1 - x, 1, 0}, y] - 16*G[{0, 0, -x, 0, 1, 0}, y] - 
                          16*G[{0, 0, -x, 1 - x, 1, 0}, y] + 8*G[{0, 1, 0, 0, 0, 0}, x] + 8*G[{0, 1, 0, 0, 0, 0}, y] - 
                          4*G[{0, 1, 0, 0, 1, 0}, x] - 8*G[{0, 1, 0, 1, 0, 0}, x] + 4*G[{0, 1, 0, 1, 1, 0}, x] - 
                          4*G[{0, 1, 1, 0, 0, 0}, x] + 4*G[{0, 1, 1, 0, 0, 0}, y] + 4*G[{0, 1, 1, 0, 1, 0}, x] + 
                          2*G[{0, 1, 1, 1, 0, 0}, x] + 2*G[{0, 1, 1, 1, 0, 0}, y] - G[{0, 1, 1, 1, 1, 0}, x] + 
                          G[{0, 1, 1, 1, 1, 0}, y] + 8*G[{0, 1 - x, 0, 0, 1, 0}, y] + 8*G[{0, 1 - x, 0, 1, 0, 0}, y] + 
                          4*G[{0, 1 - x, 0, 1, 1, 0}, y] - 4*G[{0, 1 - x, 0, 1 - x, 1, 0}, y] + 
                          8*G[{0, 1 - x, 1, 0, 0, 0}, y] + 4*G[{0, 1 - x, 1, 1, 0, 0}, y] + 2*G[{0, 1 - x, 1, 1, 1, 0}, y] - 
                          4*G[{0, 1 - x, 1 - x, 0, 1, 0}, y] - 4*G[{0, 1 - x, 1 - x, 1, 0, 0}, y] - 
                          2*G[{0, 1 - x, 1 - x, 1, 1, 0}, y] + 2*G[{0, 1 - x, 1 - x, 1 - x, 1, 0}, y] - 
                          4*G[{0, 1 - x, -x, 0, 1, 0}, y] - 4*G[{0, 1 - x, -x, 1 - x, 1, 0}, y] - 
                          16*G[{0, -x, 0, 0, 1, 0}, y] - 16*G[{0, -x, 0, 1, 0, 0}, y] - 8*G[{0, -x, 0, 1, 1, 0}, y] - 
                          16*G[{0, -x, 0, 1 - x, 1, 0}, y] - 16*G[{0, -x, 1 - x, 0, 1, 0}, y] - 
                          16*G[{0, -x, 1 - x, 1, 0, 0}, y] - 8*G[{0, -x, 1 - x, 1, 1, 0}, y] + 
                          8*G[{0, -x, 1 - x, 1 - x, 1, 0}, y] + 32*G[{0, -x, -x, 0, 1, 0}, y] + 
                          32*G[{0, -x, -x, 1 - x, 1, 0}, y] + 8*G[{1, 0, 0, 0, 1, 0}, x] + 4*G[{1, 0, 0, 1, 0, 0}, x] - 
                          2*G[{1, 0, 0, 1, 1, 0}, x] + 8*G[{1, 0, 1, 0, 0, 0}, x] - 8*G[{1, 0, 1, 0, 1, 0}, x] - 
                          4*G[{1, 0, 1, 1, 0, 0}, x] + 2*G[{1, 0, 1, 1, 1, 0}, x] + 8*G[{1, 1, 0, 0, 0, 0}, x] - 
                          2*G[{1, 1, 0, 0, 1, 0}, x] - 4*G[{1, 1, 0, 1, 0, 0}, x] + 2*G[{1, 1, 0, 1, 1, 0}, x] + 
                          2*G[{1, 1, 1, 0, 1, 0}, x] + 2*G[{1, 1, 1, 1, 0, 0}, x] + 8*G[{1 - x, 0, 0, 0, 1, 0}, y] + 
                          8*G[{1 - x, 0, 0, 1, 0, 0}, y] + 4*G[{1 - x, 0, 0, 1, 1, 0}, y] - 
                          4*G[{1 - x, 0, 0, 1 - x, 1, 0}, y] + 8*G[{1 - x, 0, 1, 0, 0, 0}, y] + 
                          4*G[{1 - x, 0, 1, 1, 0, 0}, y] + 2*G[{1 - x, 0, 1, 1, 1, 0}, y] - 
                          4*G[{1 - x, 0, 1 - x, 0, 1, 0}, y] - 4*G[{1 - x, 0, 1 - x, 1, 0, 0}, y] - 
                          2*G[{1 - x, 0, 1 - x, 1, 1, 0}, y] + 2*G[{1 - x, 0, 1 - x, 1 - x, 1, 0}, y] - 
                          4*G[{1 - x, 0, -x, 0, 1, 0}, y] - 4*G[{1 - x, 0, -x, 1 - x, 1, 0}, y] + 
                          8*G[{1 - x, 1, 0, 0, 0, 0}, y] + 4*G[{1 - x, 1, 1, 0, 0, 0}, y] + 2*G[{1 - x, 1, 1, 1, 0, 0}, y] + 
                          G[{1 - x, 1, 1, 1, 1, 0}, y] - 4*G[{1 - x, 1 - x, 0, 0, 1, 0}, y] - 
                          4*G[{1 - x, 1 - x, 0, 1, 0, 0}, y] - 2*G[{1 - x, 1 - x, 0, 1, 1, 0}, y] + 
                          2*G[{1 - x, 1 - x, 0, 1 - x, 1, 0}, y] - 4*G[{1 - x, 1 - x, 1, 0, 0, 0}, y] - 
                          2*G[{1 - x, 1 - x, 1, 1, 0, 0}, y] - G[{1 - x, 1 - x, 1, 1, 1, 0}, y] + 
                          2*G[{1 - x, 1 - x, 1 - x, 0, 1, 0}, y] + 2*G[{1 - x, 1 - x, 1 - x, 1, 0, 0}, y] + 
                          G[{1 - x, 1 - x, 1 - x, 1, 1, 0}, y] - G[{1 - x, 1 - x, 1 - x, 1 - x, 1, 0}, y] + 
                          2*G[{1 - x, 1 - x, -x, 0, 1, 0}, y] + 2*G[{1 - x, 1 - x, -x, 1 - x, 1, 0}, y] - 
                          4*G[{1 - x, -x, 0, 0, 1, 0}, y] - 4*G[{1 - x, -x, 0, 1, 0, 0}, y] - 
                          2*G[{1 - x, -x, 0, 1, 1, 0}, y] - 4*G[{1 - x, -x, 0, 1 - x, 1, 0}, y] - 
                          4*G[{1 - x, -x, 1 - x, 0, 1, 0}, y] - 4*G[{1 - x, -x, 1 - x, 1, 0, 0}, y] - 
                          2*G[{1 - x, -x, 1 - x, 1, 1, 0}, y] + 2*G[{1 - x, -x, 1 - x, 1 - x, 1, 0}, y] + 
                          8*G[{1 - x, -x, -x, 0, 1, 0}, y] + 8*G[{1 - x, -x, -x, 1 - x, 1, 0}, y] - 
                          16*G[{-x, 0, 0, 0, 1, 0}, y] - 16*G[{-x, 0, 0, 1, 0, 0}, y] - 8*G[{-x, 0, 0, 1, 1, 0}, y] - 
                          16*G[{-x, 0, 0, 1 - x, 1, 0}, y] - 16*G[{-x, 0, 1, 0, 0, 0}, y] - 8*G[{-x, 0, 1, 1, 0, 0}, y] - 
                          4*G[{-x, 0, 1, 1, 1, 0}, y] - 16*G[{-x, 0, 1 - x, 0, 1, 0}, y] - 
                          16*G[{-x, 0, 1 - x, 1, 0, 0}, y] - 8*G[{-x, 0, 1 - x, 1, 1, 0}, y] + 
                          8*G[{-x, 0, 1 - x, 1 - x, 1, 0}, y] + 32*G[{-x, 0, -x, 0, 1, 0}, y] + 
                          32*G[{-x, 0, -x, 1 - x, 1, 0}, y] - 16*G[{-x, 1 - x, 0, 0, 1, 0}, y] - 
                          16*G[{-x, 1 - x, 0, 1, 0, 0}, y] - 8*G[{-x, 1 - x, 0, 1, 1, 0}, y] + 
                          8*G[{-x, 1 - x, 0, 1 - x, 1, 0}, y] - 16*G[{-x, 1 - x, 1, 0, 0, 0}, y] - 
                          8*G[{-x, 1 - x, 1, 1, 0, 0}, y] - 4*G[{-x, 1 - x, 1, 1, 1, 0}, y] + 
                          8*G[{-x, 1 - x, 1 - x, 0, 1, 0}, y] + 8*G[{-x, 1 - x, 1 - x, 1, 0, 0}, y] + 
                          4*G[{-x, 1 - x, 1 - x, 1, 1, 0}, y] - 4*G[{-x, 1 - x, 1 - x, 1 - x, 1, 0}, y] + 
                          8*G[{-x, 1 - x, -x, 0, 1, 0}, y] + 8*G[{-x, 1 - x, -x, 1 - x, 1, 0}, y] + 
                          32*G[{-x, -x, 0, 0, 1, 0}, y] + 32*G[{-x, -x, 0, 1, 0, 0}, y] + 16*G[{-x, -x, 0, 1, 1, 0}, y] + 
                          32*G[{-x, -x, 0, 1 - x, 1, 0}, y] + 32*G[{-x, -x, 1 - x, 0, 1, 0}, y] + 
                          32*G[{-x, -x, 1 - x, 1, 0, 0}, y] + 16*G[{-x, -x, 1 - x, 1, 1, 0}, y] - 
                          16*G[{-x, -x, 1 - x, 1 - x, 1, 0}, y] - 64*G[{-x, -x, -x, 0, 1, 0}, y] - 
                          64*G[{-x, -x, -x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(4*G[{0, 0}, y]*G[{0, 1}, x] - 4*G[{0, 0}, x]*G[{0, 1 - x}, y] + 4*G[{0, 1}, x]*G[{0, 1 - x}, y] - 
                           8*G[{0, 1}, x]*G[{0, -x}, y] - 4*G[{0, 0}, y]*G[{1, 0}, x] + 2*G[{0, 1 - x}, y]*G[{1, 0}, x] + 
                           8*G[{0, -x}, y]*G[{1, 0}, x] + 2*G[{0, 0}, y]*G[{1, 1}, x] - 2*G[{0, 1 - x}, y]*G[{1, 1}, x] - 
                           4*G[{0, 0}, x]*G[{1 - x, 0}, y] + 4*G[{0, 1}, x]*G[{1 - x, 0}, y] + 
                           2*G[{1, 0}, x]*G[{1 - x, 0}, y] - G[{1, 1}, x]*G[{1 - x, 0}, y] + 
                           2*G[{0, 0}, x]*G[{1 - x, 1 - x}, y] - 2*G[{0, 1}, x]*G[{1 - x, 1 - x}, y] - 
                           G[{1, 0}, x]*G[{1 - x, 1 - x}, y] + G[{1, 1}, x]*G[{1 - x, 1 - x}, y] - 
                           2*G[{0, 1}, x]*G[{1 - x, -x}, y] + 2*G[{1, 0}, x]*G[{1 - x, -x}, y] - 
                           8*G[{0, 1}, x]*G[{-x, 0}, y] + 8*G[{1, 0}, x]*G[{-x, 0}, y] - 4*G[{1, 1}, x]*G[{-x, 0}, y] + 
                           8*G[{0, 0}, x]*G[{-x, 1 - x}, y] - 8*G[{0, 1}, x]*G[{-x, 1 - x}, y] - 
                           4*G[{1, 0}, x]*G[{-x, 1 - x}, y] + 4*G[{1, 1}, x]*G[{-x, 1 - x}, y] + 
                           16*G[{0, 1}, x]*G[{-x, -x}, y] - 16*G[{1, 0}, x]*G[{-x, -x}, y] - 
                           4*G[{1 - x}, y]*G[{0, 0, 0}, x] - 4*G[{1}, x]*G[{0, 0, 0}, y] - 4*G[{0}, y]*G[{0, 0, 1}, x] + 
                           2*G[{1 - x}, y]*G[{0, 0, 1}, x] + 8*G[{-x}, y]*G[{0, 0, 1}, x] - 
                           4*G[{0}, x]*G[{0, 0, 1 - x}, y] + 16*G[{1}, x]*G[{0, 0, -x}, y] + 4*G[{0}, y]*G[{0, 1, 0}, x] + 
                           4*G[{1 - x}, y]*G[{0, 1, 0}, x] - 8*G[{-x}, y]*G[{0, 1, 0}, x] - 2*G[{0}, y]*G[{0, 1, 1}, x] - 
                           2*G[{1 - x}, y]*G[{0, 1, 1}, x] + 4*G[{-x}, y]*G[{0, 1, 1}, x] - 
                           4*G[{0}, x]*G[{0, 1 - x, 0}, y] + 2*G[{1}, x]*G[{0, 1 - x, 0}, y] + 
                           2*G[{0}, x]*G[{0, 1 - x, 1 - x}, y] + 4*G[{1}, x]*G[{0, 1 - x, -x}, y] + 
                           8*G[{1}, x]*G[{0, -x, 0}, y] + 8*G[{0}, x]*G[{0, -x, 1 - x}, y] - 
                           32*G[{1}, x]*G[{0, -x, -x}, y] - 4*G[{0}, y]*G[{1, 0, 0}, x] + 2*G[{1 - x}, y]*G[{1, 0, 0}, x] + 
                           8*G[{-x}, y]*G[{1, 0, 0}, x] + 4*G[{0}, y]*G[{1, 0, 1}, x] - 2*G[{1 - x}, y]*G[{1, 0, 1}, x] - 
                           8*G[{-x}, y]*G[{1, 0, 1}, x] + 2*G[{0}, y]*G[{1, 1, 0}, x] - G[{1 - x}, y]*G[{1, 1, 0}, x] - 
                           4*G[{-x}, y]*G[{1, 1, 0}, x] - G[{0}, y]*G[{1, 1, 1}, x] + 4*G[{-x}, y]*G[{1, 1, 1}, x] - 
                           4*G[{0}, x]*G[{1 - x, 0, 0}, y] + 2*G[{1}, x]*G[{1 - x, 0, 0}, y] + 
                           2*G[{0}, x]*G[{1 - x, 0, 1 - x}, y] + 4*G[{1}, x]*G[{1 - x, 0, -x}, y] + 
                           2*G[{0}, x]*G[{1 - x, 1 - x, 0}, y] - G[{1}, x]*G[{1 - x, 1 - x, 0}, y] - 
                           G[{0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 2*G[{1}, x]*G[{1 - x, 1 - x, -x}, y] + 
                           2*G[{1}, x]*G[{1 - x, -x, 0}, y] + 2*G[{0}, x]*G[{1 - x, -x, 1 - x}, y] - 
                           8*G[{1}, x]*G[{1 - x, -x, -x}, y] + 8*G[{1}, x]*G[{-x, 0, 0}, y] + 
                           8*G[{0}, x]*G[{-x, 0, 1 - x}, y] - 32*G[{1}, x]*G[{-x, 0, -x}, y] + 
                           8*G[{0}, x]*G[{-x, 1 - x, 0}, y] - 4*G[{1}, x]*G[{-x, 1 - x, 0}, y] - 
                           4*G[{0}, x]*G[{-x, 1 - x, 1 - x}, y] - 8*G[{1}, x]*G[{-x, 1 - x, -x}, y] - 
                           16*G[{1}, x]*G[{-x, -x, 0}, y] - 16*G[{0}, x]*G[{-x, -x, 1 - x}, y] + 
                           64*G[{1}, x]*G[{-x, -x, -x}, y] + 4*G[{0, 0, 0, 1}, x] - 4*G[{0, 0, 0, 1}, y] - 
                           8*G[{0, 0, 0, 1 - x}, y] - 4*G[{0, 0, 1, 0}, x] + 2*G[{0, 0, 1, 1}, x] - 2*G[{0, 0, 1, 1}, y] - 
                           4*G[{0, 0, 1 - x, 0}, y] - 4*G[{0, 0, 1 - x, 1}, y] + 4*G[{0, 0, 1 - x, 1 - x}, y] + 
                           16*G[{0, 0, -x, 1 - x}, y] + 4*G[{0, 1, 0, 0}, x] - 4*G[{0, 1, 0, 1}, x] - 2*G[{0, 1, 1, 0}, x] + 
                           G[{0, 1, 1, 1}, x] - G[{0, 1, 1, 1}, y] - 4*G[{0, 1 - x, 0, 0}, y] - 4*G[{0, 1 - x, 0, 1}, y] + 
                           4*G[{0, 1 - x, 0, 1 - x}, y] - 2*G[{0, 1 - x, 1, 1}, y] + 2*G[{0, 1 - x, 1 - x, 0}, y] + 
                           2*G[{0, 1 - x, 1 - x, 1}, y] - 2*G[{0, 1 - x, 1 - x, 1 - x}, y] + 4*G[{0, 1 - x, -x, 1 - x}, y] + 
                           8*G[{0, -x, 0, 1}, y] + 16*G[{0, -x, 0, 1 - x}, y] + 8*G[{0, -x, 1 - x, 0}, y] + 
                           8*G[{0, -x, 1 - x, 1}, y] - 8*G[{0, -x, 1 - x, 1 - x}, y] - 32*G[{0, -x, -x, 1 - x}, y] - 
                           4*G[{1, 0, 0, 0}, x] + 2*G[{1, 0, 0, 1}, x] + 4*G[{1, 0, 1, 0}, x] - 2*G[{1, 0, 1, 1}, x] + 
                           2*G[{1, 1, 0, 0}, x] - 2*G[{1, 1, 0, 1}, x] - G[{1, 1, 1, 0}, x] - 4*G[{1 - x, 0, 0, 0}, y] - 
                           4*G[{1 - x, 0, 0, 1}, y] + 4*G[{1 - x, 0, 0, 1 - x}, y] - 2*G[{1 - x, 0, 1, 1}, y] + 
                           2*G[{1 - x, 0, 1 - x, 0}, y] + 2*G[{1 - x, 0, 1 - x, 1}, y] - 2*G[{1 - x, 0, 1 - x, 1 - x}, y] + 
                           4*G[{1 - x, 0, -x, 1 - x}, y] - G[{1 - x, 1, 1, 1}, y] + 2*G[{1 - x, 1 - x, 0, 0}, y] + 
                           2*G[{1 - x, 1 - x, 0, 1}, y] - 2*G[{1 - x, 1 - x, 0, 1 - x}, y] + G[{1 - x, 1 - x, 1, 1}, y] - 
                           G[{1 - x, 1 - x, 1 - x, 0}, y] - G[{1 - x, 1 - x, 1 - x, 1}, y] + 
                           G[{1 - x, 1 - x, 1 - x, 1 - x}, y] - 2*G[{1 - x, 1 - x, -x, 1 - x}, y] + 
                           2*G[{1 - x, -x, 0, 1}, y] + 4*G[{1 - x, -x, 0, 1 - x}, y] + 2*G[{1 - x, -x, 1 - x, 0}, y] + 
                           2*G[{1 - x, -x, 1 - x, 1}, y] - 2*G[{1 - x, -x, 1 - x, 1 - x}, y] - 
                           8*G[{1 - x, -x, -x, 1 - x}, y] + 8*G[{-x, 0, 0, 1}, y] + 16*G[{-x, 0, 0, 1 - x}, y] + 
                           4*G[{-x, 0, 1, 1}, y] + 8*G[{-x, 0, 1 - x, 0}, y] + 8*G[{-x, 0, 1 - x, 1}, y] - 
                           8*G[{-x, 0, 1 - x, 1 - x}, y] - 32*G[{-x, 0, -x, 1 - x}, y] + 8*G[{-x, 1 - x, 0, 0}, y] + 
                           8*G[{-x, 1 - x, 0, 1}, y] - 8*G[{-x, 1 - x, 0, 1 - x}, y] + 4*G[{-x, 1 - x, 1, 1}, y] - 
                           4*G[{-x, 1 - x, 1 - x, 0}, y] - 4*G[{-x, 1 - x, 1 - x, 1}, y] + 
                           4*G[{-x, 1 - x, 1 - x, 1 - x}, y] - 8*G[{-x, 1 - x, -x, 1 - x}, y] - 16*G[{-x, -x, 0, 1}, y] - 
                           32*G[{-x, -x, 0, 1 - x}, y] - 16*G[{-x, -x, 1 - x, 0}, y] - 16*G[{-x, -x, 1 - x, 1}, y] + 
                           16*G[{-x, -x, 1 - x, 1 - x}, y] + 64*G[{-x, -x, -x, 1 - x}, y]) + 
                         
                         zeta[3]*(-10*G[{1 - x}, y]*G[{0, 0}, x] - 10*G[{1}, x]*G[{0, 0}, y] + 10*G[{0}, y]*G[{0, 1}, x] + 
                           10*G[{1 - x}, y]*G[{0, 1}, x] - 20*G[{-x}, y]*G[{0, 1}, x] - 10*G[{0}, x]*G[{0, 1 - x}, y] + 
                           6*G[{1}, x]*G[{0, 1 - x}, y] + 16*G[{1}, x]*G[{0, -x}, y] - 16*G[{0}, y]*G[{1, 0}, x] + 
                           11*G[{1 - x}, y]*G[{1, 0}, x] + 20*G[{-x}, y]*G[{1, 0}, x] + 5*G[{0}, y]*G[{1, 1}, x] - 
                           2*G[{1 - x}, y]*G[{1, 1}, x] - 12*G[{-x}, y]*G[{1, 1}, x] - 16*G[{0}, x]*G[{1 - x, 0}, y] + 
                           5*G[{1}, x]*G[{1 - x, 0}, y] + 5*G[{0}, x]*G[{1 - x, 1 - x}, y] - 
                           3*G[{1}, x]*G[{1 - x, 1 - x}, y] + 4*G[{1}, x]*G[{1 - x, -x}, y] + 20*G[{1}, x]*G[{-x, 0}, y] + 
                           20*G[{0}, x]*G[{-x, 1 - x}, y] - 12*G[{1}, x]*G[{-x, 1 - x}, y] - 32*G[{1}, x]*G[{-x, -x}, y] - 
                           10*G[{0, 0, 1}, x] + 2*G[{0, 0, 1}, y] - 8*G[{0, 0, 1 - x}, y] + 16*G[{0, 1, 0}, x] + 
                           6*G[{0, 1, 0}, y] - 5*G[{0, 1, 1}, x] + G[{0, 1, 1}, y] - 10*G[{0, 1 - x, 0}, y] + 
                           2*G[{0, 1 - x, 1}, y] + 4*G[{0, 1 - x, 1 - x}, y] + 16*G[{0, -x, 1 - x}, y] - 
                           10*G[{1, 0, 0}, x] + 10*G[{1, 0, 1}, x] + 11*G[{1, 1, 0}, x] - 2*G[{1, 1, 1}, x] - 
                           10*G[{1 - x, 0, 0}, y] + 2*G[{1 - x, 0, 1}, y] + 4*G[{1 - x, 0, 1 - x}, y] + 
                           6*G[{1 - x, 1, 0}, y] + G[{1 - x, 1, 1}, y] + 5*G[{1 - x, 1 - x, 0}, y] - 
                           G[{1 - x, 1 - x, 1}, y] - 2*G[{1 - x, 1 - x, 1 - x}, y] + 4*G[{1 - x, -x, 1 - x}, y] - 
                           4*G[{-x, 0, 1}, y] + 16*G[{-x, 0, 1 - x}, y] + 20*G[{-x, 1 - x, 0}, y] - 4*G[{-x, 1 - x, 1}, y] - 
                           8*G[{-x, 1 - x, 1 - x}, y] - 32*G[{-x, -x, 1 - x}, y]) + 
                         
                         zeta[4]*(9*(3*G[{0}, y]*G[{1}, x] + 3*G[{0}, x]*G[{1 - x}, y] - 2*G[{1}, x]*G[{1 - x}, y] - 
                            4*G[{1}, x]*G[{-x}, y] - 3*G[{0, 1}, x] - G[{0, 1}, y] + 2*G[{0, 1 - x}, y] + 3*G[{1, 0}, x] - 
                            2*G[{1, 1}, x] + 3*G[{1 - x, 0}, y] - G[{1 - x, 1}, y] - G[{1 - x, 1 - x}, y] - 
                            4*G[{-x, 1 - x}, y]))/2 + 
                         
                         -36*zeta[5]*(G[{1}, x] + G[{1 - x}, y]) + 
                         
                         -10*zeta[2]*(G[{1}, x] + G[{1 - x}, y])*zeta[3]
                       )
                   +e^7*(
                         Help["ladder2L", 13]
                       ),
              g[14]->
                   +e^0*(
                         -1
                       )
                   +e^1*(
                         2*(G[{0}, x] + G[{0}, y])
                       )
                   +e^2*(
                         -4*G[{0}, x]*G[{0}, y] - 4*G[{0, 0}, x] - 4*G[{0, 0}, y] + 3*G[{1, 0}, x] + 3*G[{1, 0}, y] + 
                         
                         -2*zeta[2]
                       )
                   +e^3*(
                         8*G[{0}, y]*G[{0, 0}, x] + 8*G[{0}, x]*G[{0, 0}, y] - 6*G[{0}, y]*G[{1, 0}, x] + 
                          6*G[{1 - x}, y]*G[{1, 0}, x] - 6*G[{0}, x]*G[{1 - x, 0}, y] + 8*G[{0, 0, 0}, x] + 
                          8*G[{0, 0, 0}, y] - 6*G[{0, 1, 0}, x] - 6*G[{0, 1, 0}, y] - 6*G[{1, 0, 0}, x] - 
                          6*G[{1, 0, 0}, y] + 3*G[{1, 1, 0}, x] - 3*G[{1, 1, 0}, y] + 6*G[{1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(4*G[{0}, x] + 4*G[{0}, y] - 3*G[{1}, x] + 3*G[{1}, y] - 6*G[{1 - x}, y]) + 
                         
                         16*zeta[3]
                       )
                   +e^4*(
                         -16*G[{0, 0}, x]*G[{0, 0}, y] + 12*G[{0, 0}, y]*G[{1, 0}, x] - 12*G[{0, 1 - x}, y]*G[{1, 0}, x] + 
                          12*G[{0, 0}, x]*G[{1 - x, 0}, y] - 6*G[{1, 0}, x]*G[{1 - x, 0}, y] + 
                          6*G[{1, 0}, x]*G[{1 - x, 1 - x}, y] - 16*G[{0}, y]*G[{0, 0, 0}, x] - 
                          16*G[{0}, x]*G[{0, 0, 0}, y] + 12*G[{0}, y]*G[{0, 1, 0}, x] - 12*G[{1 - x}, y]*G[{0, 1, 0}, x] + 
                          12*G[{0}, x]*G[{0, 1 - x, 0}, y] + 12*G[{0}, y]*G[{1, 0, 0}, x] - 
                          12*G[{1 - x}, y]*G[{1, 0, 0}, x] - 6*G[{0}, y]*G[{1, 1, 0}, x] + 
                          12*G[{0}, x]*G[{1 - x, 0, 0}, y] - 6*G[{0}, x]*G[{1 - x, 1 - x, 0}, y] - 16*G[{0, 0, 0, 0}, x] - 
                          16*G[{0, 0, 0, 0}, y] + 12*G[{0, 0, 1, 0}, x] + 12*G[{0, 0, 1, 0}, y] + 12*G[{0, 1, 0, 0}, x] + 
                          12*G[{0, 1, 0, 0}, y] - 6*G[{0, 1, 1, 0}, x] + 6*G[{0, 1, 1, 0}, y] - 12*G[{0, 1 - x, 1, 0}, y] + 
                          12*G[{1, 0, 0, 0}, x] + 12*G[{1, 0, 0, 0}, y] - 12*G[{1, 0, 1, 0}, x] - 6*G[{1, 1, 0, 0}, x] + 
                          6*G[{1, 1, 0, 0}, y] + 3*G[{1, 1, 1, 0}, x] + 3*G[{1, 1, 1, 0}, y] - 12*G[{1 - x, 0, 1, 0}, y] - 
                          12*G[{1 - x, 1, 0, 0}, y] - 6*G[{1 - x, 1, 1, 0}, y] + 6*G[{1 - x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(-8*G[{0}, x]*G[{0}, y] + 6*G[{0}, y]*G[{1}, x] + 6*G[{0}, x]*G[{1 - x}, y] - 8*G[{0, 0}, x] - 
                           8*G[{0, 0}, y] + 6*G[{0, 1}, x] - 6*G[{0, 1}, y] + 12*G[{0, 1 - x}, y] + 6*G[{1, 0}, x] - 
                           3*G[{1, 1}, x] - 3*G[{1, 1}, y] + 6*G[{1 - x, 0}, y] + 6*G[{1 - x, 1}, y] - 
                           6*G[{1 - x, 1 - x}, y]) + 
                         
                         zeta[3]*(-32*G[{0}, x] - 32*G[{0}, y] + 15*G[{1}, x] + 3*G[{1}, y] + 12*G[{1 - x}, y]) + 
                         
                         36*zeta[4]
                       )
                   +e^5*(
                         32*G[{0, 0}, y]*G[{0, 0, 0}, x] - 24*G[{1 - x, 0}, y]*G[{0, 0, 0}, x] + 
                          32*G[{0, 0}, x]*G[{0, 0, 0}, y] - 24*G[{1, 0}, x]*G[{0, 0, 0}, y] + 
                          24*G[{1, 0}, x]*G[{0, 0, 1 - x}, y] - 24*G[{0, 0}, y]*G[{0, 1, 0}, x] + 
                          24*G[{0, 1 - x}, y]*G[{0, 1, 0}, x] + 24*G[{1 - x, 0}, y]*G[{0, 1, 0}, x] - 
                          12*G[{1 - x, 1 - x}, y]*G[{0, 1, 0}, x] - 12*G[{1 - x, -x}, y]*G[{0, 1, 0}, x] - 
                          24*G[{0, 0}, x]*G[{0, 1 - x, 0}, y] + 12*G[{1, 0}, x]*G[{0, 1 - x, 0}, y] - 
                          12*G[{1, 0}, x]*G[{0, 1 - x, 1 - x}, y] - 24*G[{0, 0}, y]*G[{1, 0, 0}, x] + 
                          24*G[{0, 1 - x}, y]*G[{1, 0, 0}, x] + 12*G[{1 - x, 0}, y]*G[{1, 0, 0}, x] - 
                          12*G[{1 - x, 1 - x}, y]*G[{1, 0, 0}, x] + 12*G[{0, 0}, y]*G[{1, 1, 0}, x] - 
                          6*G[{1 - x, 0}, y]*G[{1, 1, 0}, x] - 12*G[{1 - x, -x}, y]*G[{1, 1, 0}, x] - 
                          24*G[{0, 0}, x]*G[{1 - x, 0, 0}, y] + 12*G[{1, 0}, x]*G[{1 - x, 0, 0}, y] - 
                          12*G[{1, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 12*G[{0, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          6*G[{1, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 6*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                          12*G[{1, 0}, x]*G[{1 - x, -x, 0}, y] - 12*G[{1, 0}, x]*G[{1 - x, -x, 1 - x}, y] + 
                          32*G[{0}, y]*G[{0, 0, 0, 0}, x] + 32*G[{0}, x]*G[{0, 0, 0, 0}, y] - 
                          24*G[{0}, y]*G[{0, 0, 1, 0}, x] + 12*G[{1 - x}, y]*G[{0, 0, 1, 0}, x] - 
                          24*G[{0}, x]*G[{0, 0, 1 - x, 0}, y] - 24*G[{0}, y]*G[{0, 1, 0, 0}, x] + 
                          24*G[{1 - x}, y]*G[{0, 1, 0, 0}, x] + 12*G[{0}, y]*G[{0, 1, 1, 0}, x] - 
                          12*G[{1 - x}, y]*G[{0, 1, 1, 0}, x] - 24*G[{0}, x]*G[{0, 1 - x, 0, 0}, y] + 
                          12*G[{0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 24*G[{0}, y]*G[{1, 0, 0, 0}, x] + 
                          24*G[{1 - x}, y]*G[{1, 0, 0, 0}, x] + 24*G[{0}, y]*G[{1, 0, 1, 0}, x] - 
                          12*G[{1 - x}, y]*G[{1, 0, 1, 0}, x] + 12*G[{0}, y]*G[{1, 1, 0, 0}, x] - 
                          6*G[{0}, y]*G[{1, 1, 1, 0}, x] + 6*G[{1 - x}, y]*G[{1, 1, 1, 0}, x] - 
                          24*G[{0}, x]*G[{1 - x, 0, 0, 0}, y] + 12*G[{0}, x]*G[{1 - x, 0, 1 - x, 0}, y] + 
                          12*G[{0}, x]*G[{1 - x, 1 - x, 0, 0}, y] - 6*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] + 
                          12*G[{0}, x]*G[{1 - x, -x, 1 - x, 0}, y] + 32*G[{0, 0, 0, 0, 0}, x] + 32*G[{0, 0, 0, 0, 0}, y] - 
                          24*G[{0, 0, 0, 1, 0}, x] - 24*G[{0, 0, 0, 1, 0}, y] - 24*G[{0, 0, 1, 0, 0}, x] - 
                          24*G[{0, 0, 1, 0, 0}, y] + 12*G[{0, 0, 1, 1, 0}, x] - 12*G[{0, 0, 1, 1, 0}, y] + 
                          24*G[{0, 0, 1 - x, 1, 0}, y] - 24*G[{0, 1, 0, 0, 0}, x] - 24*G[{0, 1, 0, 0, 0}, y] + 
                          24*G[{0, 1, 0, 1, 0}, x] + 12*G[{0, 1, 1, 0, 0}, x] - 12*G[{0, 1, 1, 0, 0}, y] - 
                          6*G[{0, 1, 1, 1, 0}, x] - 6*G[{0, 1, 1, 1, 0}, y] + 24*G[{0, 1 - x, 0, 1, 0}, y] + 
                          24*G[{0, 1 - x, 1, 0, 0}, y] + 12*G[{0, 1 - x, 1, 1, 0}, y] - 12*G[{0, 1 - x, 1 - x, 1, 0}, y] - 
                          24*G[{1, 0, 0, 0, 0}, x] - 24*G[{1, 0, 0, 0, 0}, y] + 12*G[{1, 0, 0, 1, 0}, x] + 
                          24*G[{1, 0, 1, 0, 0}, x] - 12*G[{1, 0, 1, 1, 0}, x] + 12*G[{1, 1, 0, 0, 0}, x] - 
                          12*G[{1, 1, 0, 0, 0}, y] - 12*G[{1, 1, 0, 1, 0}, x] - 6*G[{1, 1, 1, 0, 0}, x] - 
                          6*G[{1, 1, 1, 0, 0}, y] + 3*G[{1, 1, 1, 1, 0}, x] - 3*G[{1, 1, 1, 1, 0}, y] + 
                          24*G[{1 - x, 0, 0, 1, 0}, y] + 24*G[{1 - x, 0, 1, 0, 0}, y] + 12*G[{1 - x, 0, 1, 1, 0}, y] - 
                          12*G[{1 - x, 0, 1 - x, 1, 0}, y] + 24*G[{1 - x, 1, 0, 0, 0}, y] + 12*G[{1 - x, 1, 1, 0, 0}, y] + 
                          6*G[{1 - x, 1, 1, 1, 0}, y] - 12*G[{1 - x, 1 - x, 0, 1, 0}, y] - 
                          12*G[{1 - x, 1 - x, 1, 0, 0}, y] - 6*G[{1 - x, 1 - x, 1, 1, 0}, y] + 
                          6*G[{1 - x, 1 - x, 1 - x, 1, 0}, y] - 12*G[{1 - x, -x, 0, 1, 0}, y] - 
                          12*G[{1 - x, -x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(16*G[{0}, y]*G[{0, 0}, x] - 12*G[{1 - x}, y]*G[{0, 0}, x] + 16*G[{0}, x]*G[{0, 0}, y] - 
                           12*G[{1}, x]*G[{0, 0}, y] - 12*G[{0}, y]*G[{0, 1}, x] + 12*G[{1 - x}, y]*G[{0, 1}, x] - 
                           12*G[{0}, x]*G[{0, 1 - x}, y] - 12*G[{0}, y]*G[{1, 0}, x] + 6*G[{1 - x}, y]*G[{1, 0}, x] + 
                           6*G[{0}, y]*G[{1, 1}, x] - 6*G[{1 - x}, y]*G[{1, 1}, x] - 12*G[{0}, x]*G[{1 - x, 0}, y] + 
                           6*G[{1}, x]*G[{1 - x, 0}, y] + 6*G[{0}, x]*G[{1 - x, 1 - x}, y] + 
                           12*G[{1}, x]*G[{1 - x, -x}, y] + 16*G[{0, 0, 0}, x] + 16*G[{0, 0, 0}, y] - 12*G[{0, 0, 1}, x] + 
                           12*G[{0, 0, 1}, y] - 24*G[{0, 0, 1 - x}, y] - 12*G[{0, 1, 0}, x] + 6*G[{0, 1, 1}, x] + 
                           6*G[{0, 1, 1}, y] - 12*G[{0, 1 - x, 0}, y] - 12*G[{0, 1 - x, 1}, y] + 
                           12*G[{0, 1 - x, 1 - x}, y] - 12*G[{1, 0, 0}, x] + 12*G[{1, 0, 1}, x] + 6*G[{1, 1, 0}, x] - 
                           3*G[{1, 1, 1}, x] + 3*G[{1, 1, 1}, y] - 12*G[{1 - x, 0, 0}, y] - 12*G[{1 - x, 0, 1}, y] + 
                           12*G[{1 - x, 0, 1 - x}, y] - 6*G[{1 - x, 1, 1}, y] + 6*G[{1 - x, 1 - x, 0}, y] + 
                           6*G[{1 - x, 1 - x, 1}, y] - 6*G[{1 - x, 1 - x, 1 - x}, y] + 12*G[{1 - x, -x, 1 - x}, y]) + 
                         
                         zeta[3]*(64*G[{0}, x]*G[{0}, y] - 30*G[{0}, y]*G[{1}, x] - 30*G[{0}, x]*G[{1 - x}, y] + 
                           18*G[{1}, x]*G[{1 - x}, y] + 64*G[{0, 0}, x] + 64*G[{0, 0}, y] - 30*G[{0, 1}, x] - 
                           6*G[{0, 1}, y] - 24*G[{0, 1 - x}, y] - 48*G[{1, 0}, x] - 18*G[{1, 0}, y] + 15*G[{1, 1}, x] - 
                           3*G[{1, 1}, y] - 30*G[{1 - x, 0}, y] + 6*G[{1 - x, 1}, y] + 12*G[{1 - x, 1 - x}, y]) + 
                         
                         zeta[4]*(-9*(16*G[{0}, x] + 16*G[{0}, y] - 9*G[{1}, x] - 3*G[{1}, y] - 6*G[{1 - x}, y]))/2 + 
                         
                         192*zeta[5] + 
                         
                         32*zeta[2]*zeta[3]
                       )
                   +e^6*(
                         -64*G[{0, 0, 0}, x]*G[{0, 0, 0}, y] + 48*G[{0, 0, 0}, y]*G[{0, 1, 0}, x] - 
                          48*G[{0, 0, 1 - x}, y]*G[{0, 1, 0}, x] + 48*G[{0, 0, 0}, x]*G[{0, 1 - x, 0}, y] - 
                          48*G[{0, 1, 0}, x]*G[{0, 1 - x, 0}, y] + 24*G[{0, 1, 0}, x]*G[{0, 1 - x, 1 - x}, y] + 
                          24*G[{0, 1, 0}, x]*G[{0, 1 - x, -x}, y] + 48*G[{0, 0, 0}, y]*G[{1, 0, 0}, x] - 
                          48*G[{0, 0, 1 - x}, y]*G[{1, 0, 0}, x] - 24*G[{0, 1 - x, 0}, y]*G[{1, 0, 0}, x] + 
                          24*G[{0, 1 - x, 1 - x}, y]*G[{1, 0, 0}, x] - 24*G[{0, 0, 0}, y]*G[{1, 1, 0}, x] + 
                          12*G[{0, 1 - x, 0}, y]*G[{1, 1, 0}, x] + 24*G[{0, 1 - x, -x}, y]*G[{1, 1, 0}, x] + 
                          48*G[{0, 0, 0}, x]*G[{1 - x, 0, 0}, y] - 48*G[{0, 1, 0}, x]*G[{1 - x, 0, 0}, y] - 
                          24*G[{1, 0, 0}, x]*G[{1 - x, 0, 0}, y] + 12*G[{1, 1, 0}, x]*G[{1 - x, 0, 0}, y] + 
                          24*G[{0, 1, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 24*G[{1, 0, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 
                          24*G[{0, 1, 0}, x]*G[{1 - x, 0, -x}, y] + 24*G[{1, 1, 0}, x]*G[{1 - x, 0, -x}, y] - 
                          24*G[{0, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 24*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 
                          12*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 6*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          12*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 12*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 
                          12*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, -x}, y] - 12*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, -x}, y] + 
                          24*G[{0, 1, 0}, x]*G[{1 - x, -x, 0}, y] - 24*G[{1, 0, 0}, x]*G[{1 - x, -x, 0}, y] + 
                          12*G[{1, 1, 0}, x]*G[{1 - x, -x, 0}, y] + 24*G[{0, 1, 0}, x]*G[{1 - x, -x, 1 - x}, y] + 
                          24*G[{1, 0, 0}, x]*G[{1 - x, -x, 1 - x}, y] - 48*G[{0, 1, 0}, x]*G[{1 - x, -x, -x}, y] - 
                          48*G[{1, 1, 0}, x]*G[{1 - x, -x, -x}, y] - 64*G[{0, 0}, y]*G[{0, 0, 0, 0}, x] + 
                          48*G[{1 - x, 0}, y]*G[{0, 0, 0, 0}, x] - 64*G[{0, 0}, x]*G[{0, 0, 0, 0}, y] + 
                          48*G[{1, 0}, x]*G[{0, 0, 0, 0}, y] - 48*G[{1, 0}, x]*G[{0, 0, 0, 1 - x}, y] + 
                          48*G[{0, 0}, y]*G[{0, 0, 1, 0}, x] - 24*G[{0, 1 - x}, y]*G[{0, 0, 1, 0}, x] - 
                          24*G[{1 - x, 0}, y]*G[{0, 0, 1, 0}, x] + 12*G[{1 - x, 1 - x}, y]*G[{0, 0, 1, 0}, x] - 
                          24*G[{1 - x, -x}, y]*G[{0, 0, 1, 0}, x] + 48*G[{0, 0}, x]*G[{0, 0, 1 - x, 0}, y] - 
                          24*G[{1, 0}, x]*G[{0, 0, 1 - x, 0}, y] + 24*G[{1, 0}, x]*G[{0, 0, 1 - x, 1 - x}, y] + 
                          48*G[{0, 0}, y]*G[{0, 1, 0, 0}, x] - 48*G[{0, 1 - x}, y]*G[{0, 1, 0, 0}, x] - 
                          48*G[{1 - x, 0}, y]*G[{0, 1, 0, 0}, x] + 24*G[{1 - x, 1 - x}, y]*G[{0, 1, 0, 0}, x] + 
                          24*G[{1 - x, -x}, y]*G[{0, 1, 0, 0}, x] - 24*G[{0, 0}, y]*G[{0, 1, 1, 0}, x] + 
                          24*G[{0, 1 - x}, y]*G[{0, 1, 1, 0}, x] + 24*G[{1 - x, 0}, y]*G[{0, 1, 1, 0}, x] - 
                          12*G[{1 - x, 1 - x}, y]*G[{0, 1, 1, 0}, x] - 12*G[{1 - x, -x}, y]*G[{0, 1, 1, 0}, x] + 
                          48*G[{0, 0}, x]*G[{0, 1 - x, 0, 0}, y] - 24*G[{1, 0}, x]*G[{0, 1 - x, 0, 0}, y] + 
                          24*G[{1, 0}, x]*G[{0, 1 - x, 0, 1 - x}, y] - 24*G[{0, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] + 
                          12*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 12*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 1 - x}, y] - 
                          24*G[{1, 0}, x]*G[{0, 1 - x, -x, 0}, y] + 24*G[{1, 0}, x]*G[{0, 1 - x, -x, 1 - x}, y] + 
                          48*G[{0, 0}, y]*G[{1, 0, 0, 0}, x] - 48*G[{0, 1 - x}, y]*G[{1, 0, 0, 0}, x] - 
                          24*G[{1 - x, 0}, y]*G[{1, 0, 0, 0}, x] + 24*G[{1 - x, 1 - x}, y]*G[{1, 0, 0, 0}, x] - 
                          48*G[{0, 0}, y]*G[{1, 0, 1, 0}, x] + 24*G[{0, 1 - x}, y]*G[{1, 0, 1, 0}, x] + 
                          24*G[{1 - x, 0}, y]*G[{1, 0, 1, 0}, x] - 12*G[{1 - x, 1 - x}, y]*G[{1, 0, 1, 0}, x] + 
                          24*G[{1 - x, -x}, y]*G[{1, 0, 1, 0}, x] - 24*G[{0, 0}, y]*G[{1, 1, 0, 0}, x] + 
                          12*G[{1 - x, 0}, y]*G[{1, 1, 0, 0}, x] + 24*G[{1 - x, -x}, y]*G[{1, 1, 0, 0}, x] + 
                          12*G[{0, 0}, y]*G[{1, 1, 1, 0}, x] - 12*G[{0, 1 - x}, y]*G[{1, 1, 1, 0}, x] - 
                          6*G[{1 - x, 0}, y]*G[{1, 1, 1, 0}, x] + 6*G[{1 - x, 1 - x}, y]*G[{1, 1, 1, 0}, x] + 
                          48*G[{0, 0}, x]*G[{1 - x, 0, 0, 0}, y] - 24*G[{1, 0}, x]*G[{1 - x, 0, 0, 0}, y] + 
                          24*G[{1, 0}, x]*G[{1 - x, 0, 0, 1 - x}, y] - 24*G[{0, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] + 
                          12*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] - 12*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 1 - x}, y] - 
                          24*G[{1, 0}, x]*G[{1 - x, 0, -x, 0}, y] + 24*G[{1, 0}, x]*G[{1 - x, 0, -x, 1 - x}, y] - 
                          24*G[{0, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] + 12*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] - 
                          12*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 1 - x}, y] + 12*G[{0, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] - 
                          6*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] + 
                          6*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x}, y] + 12*G[{1, 0}, x]*G[{1 - x, 1 - x, -x, 0}, y] - 
                          12*G[{1, 0}, x]*G[{1 - x, 1 - x, -x, 1 - x}, y] - 24*G[{1, 0}, x]*G[{1 - x, -x, 0, 0}, y] + 
                          24*G[{1, 0}, x]*G[{1 - x, -x, 0, 1 - x}, y] - 24*G[{0, 0}, x]*G[{1 - x, -x, 1 - x, 0}, y] + 
                          12*G[{1, 0}, x]*G[{1 - x, -x, 1 - x, 0}, y] - 12*G[{1, 0}, x]*G[{1 - x, -x, 1 - x, 1 - x}, y] + 
                          48*G[{1, 0}, x]*G[{1 - x, -x, -x, 0}, y] - 48*G[{1, 0}, x]*G[{1 - x, -x, -x, 1 - x}, y] - 
                          64*G[{0}, y]*G[{0, 0, 0, 0, 0}, x] - 64*G[{0}, x]*G[{0, 0, 0, 0, 0}, y] + 
                          48*G[{0}, y]*G[{0, 0, 0, 1, 0}, x] - 48*G[{1 - x}, y]*G[{0, 0, 0, 1, 0}, x] + 
                          48*G[{0}, x]*G[{0, 0, 0, 1 - x, 0}, y] + 48*G[{0}, y]*G[{0, 0, 1, 0, 0}, x] - 
                          24*G[{1 - x}, y]*G[{0, 0, 1, 0, 0}, x] - 24*G[{0}, y]*G[{0, 0, 1, 1, 0}, x] + 
                          12*G[{1 - x}, y]*G[{0, 0, 1, 1, 0}, x] + 48*G[{0}, x]*G[{0, 0, 1 - x, 0, 0}, y] - 
                          24*G[{0}, x]*G[{0, 0, 1 - x, 1 - x, 0}, y] + 48*G[{0}, y]*G[{0, 1, 0, 0, 0}, x] - 
                          48*G[{1 - x}, y]*G[{0, 1, 0, 0, 0}, x] - 48*G[{0}, y]*G[{0, 1, 0, 1, 0}, x] + 
                          48*G[{1 - x}, y]*G[{0, 1, 0, 1, 0}, x] - 24*G[{0}, y]*G[{0, 1, 1, 0, 0}, x] + 
                          24*G[{1 - x}, y]*G[{0, 1, 1, 0, 0}, x] + 12*G[{0}, y]*G[{0, 1, 1, 1, 0}, x] - 
                          12*G[{1 - x}, y]*G[{0, 1, 1, 1, 0}, x] + 48*G[{0}, x]*G[{0, 1 - x, 0, 0, 0}, y] - 
                          24*G[{0}, x]*G[{0, 1 - x, 0, 1 - x, 0}, y] - 24*G[{0}, x]*G[{0, 1 - x, 1 - x, 0, 0}, y] + 
                          12*G[{0}, x]*G[{0, 1 - x, 1 - x, 1 - x, 0}, y] - 24*G[{0}, x]*G[{0, 1 - x, -x, 1 - x, 0}, y] + 
                          48*G[{0}, y]*G[{1, 0, 0, 0, 0}, x] - 48*G[{1 - x}, y]*G[{1, 0, 0, 0, 0}, x] - 
                          24*G[{0}, y]*G[{1, 0, 0, 1, 0}, x] + 12*G[{1 - x}, y]*G[{1, 0, 0, 1, 0}, x] - 
                          48*G[{0}, y]*G[{1, 0, 1, 0, 0}, x] + 24*G[{1 - x}, y]*G[{1, 0, 1, 0, 0}, x] + 
                          24*G[{0}, y]*G[{1, 0, 1, 1, 0}, x] - 12*G[{1 - x}, y]*G[{1, 0, 1, 1, 0}, x] - 
                          24*G[{0}, y]*G[{1, 1, 0, 0, 0}, x] + 24*G[{0}, y]*G[{1, 1, 0, 1, 0}, x] - 
                          12*G[{1 - x}, y]*G[{1, 1, 0, 1, 0}, x] + 12*G[{0}, y]*G[{1, 1, 1, 0, 0}, x] - 
                          12*G[{1 - x}, y]*G[{1, 1, 1, 0, 0}, x] - 6*G[{0}, y]*G[{1, 1, 1, 1, 0}, x] + 
                          48*G[{0}, x]*G[{1 - x, 0, 0, 0, 0}, y] - 24*G[{0}, x]*G[{1 - x, 0, 0, 1 - x, 0}, y] - 
                          24*G[{0}, x]*G[{1 - x, 0, 1 - x, 0, 0}, y] + 12*G[{0}, x]*G[{1 - x, 0, 1 - x, 1 - x, 0}, y] - 
                          24*G[{0}, x]*G[{1 - x, 0, -x, 1 - x, 0}, y] - 24*G[{0}, x]*G[{1 - x, 1 - x, 0, 0, 0}, y] + 
                          12*G[{0}, x]*G[{1 - x, 1 - x, 0, 1 - x, 0}, y] + 12*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0, 0}, y] - 
                          6*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x, 0}, y] + 
                          12*G[{0}, x]*G[{1 - x, 1 - x, -x, 1 - x, 0}, y] - 24*G[{0}, x]*G[{1 - x, -x, 0, 1 - x, 0}, y] - 
                          24*G[{0}, x]*G[{1 - x, -x, 1 - x, 0, 0}, y] + 12*G[{0}, x]*G[{1 - x, -x, 1 - x, 1 - x, 0}, y] + 
                          48*G[{0}, x]*G[{1 - x, -x, -x, 1 - x, 0}, y] - 64*G[{0, 0, 0, 0, 0, 0}, x] - 
                          64*G[{0, 0, 0, 0, 0, 0}, y] + 48*G[{0, 0, 0, 0, 1, 0}, x] + 48*G[{0, 0, 0, 0, 1, 0}, y] + 
                          48*G[{0, 0, 0, 1, 0, 0}, x] + 48*G[{0, 0, 0, 1, 0, 0}, y] - 24*G[{0, 0, 0, 1, 1, 0}, x] + 
                          24*G[{0, 0, 0, 1, 1, 0}, y] - 48*G[{0, 0, 0, 1 - x, 1, 0}, y] + 48*G[{0, 0, 1, 0, 0, 0}, x] + 
                          48*G[{0, 0, 1, 0, 0, 0}, y] - 48*G[{0, 0, 1, 0, 1, 0}, x] - 24*G[{0, 0, 1, 1, 0, 0}, x] + 
                          24*G[{0, 0, 1, 1, 0, 0}, y] + 12*G[{0, 0, 1, 1, 1, 0}, x] + 12*G[{0, 0, 1, 1, 1, 0}, y] - 
                          48*G[{0, 0, 1 - x, 0, 1, 0}, y] - 48*G[{0, 0, 1 - x, 1, 0, 0}, y] - 
                          24*G[{0, 0, 1 - x, 1, 1, 0}, y] + 24*G[{0, 0, 1 - x, 1 - x, 1, 0}, y] + 
                          48*G[{0, 1, 0, 0, 0, 0}, x] + 48*G[{0, 1, 0, 0, 0, 0}, y] - 24*G[{0, 1, 0, 0, 1, 0}, x] - 
                          48*G[{0, 1, 0, 1, 0, 0}, x] + 24*G[{0, 1, 0, 1, 1, 0}, x] - 24*G[{0, 1, 1, 0, 0, 0}, x] + 
                          24*G[{0, 1, 1, 0, 0, 0}, y] + 24*G[{0, 1, 1, 0, 1, 0}, x] + 12*G[{0, 1, 1, 1, 0, 0}, x] + 
                          12*G[{0, 1, 1, 1, 0, 0}, y] - 6*G[{0, 1, 1, 1, 1, 0}, x] + 6*G[{0, 1, 1, 1, 1, 0}, y] - 
                          48*G[{0, 1 - x, 0, 0, 1, 0}, y] - 48*G[{0, 1 - x, 0, 1, 0, 0}, y] - 
                          24*G[{0, 1 - x, 0, 1, 1, 0}, y] + 24*G[{0, 1 - x, 0, 1 - x, 1, 0}, y] - 
                          48*G[{0, 1 - x, 1, 0, 0, 0}, y] - 24*G[{0, 1 - x, 1, 1, 0, 0}, y] - 
                          12*G[{0, 1 - x, 1, 1, 1, 0}, y] + 24*G[{0, 1 - x, 1 - x, 0, 1, 0}, y] + 
                          24*G[{0, 1 - x, 1 - x, 1, 0, 0}, y] + 12*G[{0, 1 - x, 1 - x, 1, 1, 0}, y] - 
                          12*G[{0, 1 - x, 1 - x, 1 - x, 1, 0}, y] + 24*G[{0, 1 - x, -x, 0, 1, 0}, y] + 
                          24*G[{0, 1 - x, -x, 1 - x, 1, 0}, y] + 48*G[{1, 0, 0, 0, 0, 0}, x] + 48*G[{1, 0, 0, 0, 0, 0}, y] - 
                          48*G[{1, 0, 0, 0, 1, 0}, x] - 24*G[{1, 0, 0, 1, 0, 0}, x] + 12*G[{1, 0, 0, 1, 1, 0}, x] - 
                          48*G[{1, 0, 1, 0, 0, 0}, x] + 48*G[{1, 0, 1, 0, 1, 0}, x] + 24*G[{1, 0, 1, 1, 0, 0}, x] - 
                          12*G[{1, 0, 1, 1, 1, 0}, x] - 24*G[{1, 1, 0, 0, 0, 0}, x] + 24*G[{1, 1, 0, 0, 0, 0}, y] + 
                          12*G[{1, 1, 0, 0, 1, 0}, x] + 24*G[{1, 1, 0, 1, 0, 0}, x] - 12*G[{1, 1, 0, 1, 1, 0}, x] + 
                          12*G[{1, 1, 1, 0, 0, 0}, x] + 12*G[{1, 1, 1, 0, 0, 0}, y] - 12*G[{1, 1, 1, 0, 1, 0}, x] - 
                          6*G[{1, 1, 1, 1, 0, 0}, x] + 6*G[{1, 1, 1, 1, 0, 0}, y] + 3*G[{1, 1, 1, 1, 1, 0}, x] + 
                          3*G[{1, 1, 1, 1, 1, 0}, y] - 48*G[{1 - x, 0, 0, 0, 1, 0}, y] - 48*G[{1 - x, 0, 0, 1, 0, 0}, y] - 
                          24*G[{1 - x, 0, 0, 1, 1, 0}, y] + 24*G[{1 - x, 0, 0, 1 - x, 1, 0}, y] - 
                          48*G[{1 - x, 0, 1, 0, 0, 0}, y] - 24*G[{1 - x, 0, 1, 1, 0, 0}, y] - 
                          12*G[{1 - x, 0, 1, 1, 1, 0}, y] + 24*G[{1 - x, 0, 1 - x, 0, 1, 0}, y] + 
                          24*G[{1 - x, 0, 1 - x, 1, 0, 0}, y] + 12*G[{1 - x, 0, 1 - x, 1, 1, 0}, y] - 
                          12*G[{1 - x, 0, 1 - x, 1 - x, 1, 0}, y] + 24*G[{1 - x, 0, -x, 0, 1, 0}, y] + 
                          24*G[{1 - x, 0, -x, 1 - x, 1, 0}, y] - 48*G[{1 - x, 1, 0, 0, 0, 0}, y] - 
                          24*G[{1 - x, 1, 1, 0, 0, 0}, y] - 12*G[{1 - x, 1, 1, 1, 0, 0}, y] - 
                          6*G[{1 - x, 1, 1, 1, 1, 0}, y] + 24*G[{1 - x, 1 - x, 0, 0, 1, 0}, y] + 
                          24*G[{1 - x, 1 - x, 0, 1, 0, 0}, y] + 12*G[{1 - x, 1 - x, 0, 1, 1, 0}, y] - 
                          12*G[{1 - x, 1 - x, 0, 1 - x, 1, 0}, y] + 24*G[{1 - x, 1 - x, 1, 0, 0, 0}, y] + 
                          12*G[{1 - x, 1 - x, 1, 1, 0, 0}, y] + 6*G[{1 - x, 1 - x, 1, 1, 1, 0}, y] - 
                          12*G[{1 - x, 1 - x, 1 - x, 0, 1, 0}, y] - 12*G[{1 - x, 1 - x, 1 - x, 1, 0, 0}, y] - 
                          6*G[{1 - x, 1 - x, 1 - x, 1, 1, 0}, y] + 6*G[{1 - x, 1 - x, 1 - x, 1 - x, 1, 0}, y] - 
                          12*G[{1 - x, 1 - x, -x, 0, 1, 0}, y] - 12*G[{1 - x, 1 - x, -x, 1 - x, 1, 0}, y] + 
                          24*G[{1 - x, -x, 0, 0, 1, 0}, y] + 24*G[{1 - x, -x, 0, 1, 0, 0}, y] + 
                          12*G[{1 - x, -x, 0, 1, 1, 0}, y] + 24*G[{1 - x, -x, 0, 1 - x, 1, 0}, y] + 
                          24*G[{1 - x, -x, 1 - x, 0, 1, 0}, y] + 24*G[{1 - x, -x, 1 - x, 1, 0, 0}, y] + 
                          12*G[{1 - x, -x, 1 - x, 1, 1, 0}, y] - 12*G[{1 - x, -x, 1 - x, 1 - x, 1, 0}, y] - 
                          48*G[{1 - x, -x, -x, 0, 1, 0}, y] - 48*G[{1 - x, -x, -x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(-32*G[{0, 0}, x]*G[{0, 0}, y] + 24*G[{0, 0}, y]*G[{0, 1}, x] + 24*G[{0, 0}, x]*G[{0, 1 - x}, y] - 
                           24*G[{0, 1}, x]*G[{0, 1 - x}, y] + 24*G[{0, 0}, y]*G[{1, 0}, x] - 
                           12*G[{0, 1 - x}, y]*G[{1, 0}, x] - 12*G[{0, 0}, y]*G[{1, 1}, x] + 
                           12*G[{0, 1 - x}, y]*G[{1, 1}, x] + 24*G[{0, 0}, x]*G[{1 - x, 0}, y] - 
                           24*G[{0, 1}, x]*G[{1 - x, 0}, y] - 12*G[{1, 0}, x]*G[{1 - x, 0}, y] + 
                           6*G[{1, 1}, x]*G[{1 - x, 0}, y] - 12*G[{0, 0}, x]*G[{1 - x, 1 - x}, y] + 
                           12*G[{0, 1}, x]*G[{1 - x, 1 - x}, y] + 6*G[{1, 0}, x]*G[{1 - x, 1 - x}, y] - 
                           6*G[{1, 1}, x]*G[{1 - x, 1 - x}, y] + 12*G[{0, 1}, x]*G[{1 - x, -x}, y] - 
                           12*G[{1, 0}, x]*G[{1 - x, -x}, y] - 32*G[{0}, y]*G[{0, 0, 0}, x] + 
                           24*G[{1 - x}, y]*G[{0, 0, 0}, x] - 32*G[{0}, x]*G[{0, 0, 0}, y] + 24*G[{1}, x]*G[{0, 0, 0}, y] + 
                           24*G[{0}, y]*G[{0, 0, 1}, x] - 12*G[{1 - x}, y]*G[{0, 0, 1}, x] + 
                           24*G[{0}, x]*G[{0, 0, 1 - x}, y] + 24*G[{0}, y]*G[{0, 1, 0}, x] - 
                           24*G[{1 - x}, y]*G[{0, 1, 0}, x] - 12*G[{0}, y]*G[{0, 1, 1}, x] + 
                           12*G[{1 - x}, y]*G[{0, 1, 1}, x] + 24*G[{0}, x]*G[{0, 1 - x, 0}, y] - 
                           12*G[{1}, x]*G[{0, 1 - x, 0}, y] - 12*G[{0}, x]*G[{0, 1 - x, 1 - x}, y] - 
                           24*G[{1}, x]*G[{0, 1 - x, -x}, y] + 24*G[{0}, y]*G[{1, 0, 0}, x] - 
                           12*G[{1 - x}, y]*G[{1, 0, 0}, x] - 24*G[{0}, y]*G[{1, 0, 1}, x] + 
                           12*G[{1 - x}, y]*G[{1, 0, 1}, x] - 12*G[{0}, y]*G[{1, 1, 0}, x] + 
                           6*G[{1 - x}, y]*G[{1, 1, 0}, x] + 6*G[{0}, y]*G[{1, 1, 1}, x] + 
                           24*G[{0}, x]*G[{1 - x, 0, 0}, y] - 12*G[{1}, x]*G[{1 - x, 0, 0}, y] - 
                           12*G[{0}, x]*G[{1 - x, 0, 1 - x}, y] - 24*G[{1}, x]*G[{1 - x, 0, -x}, y] - 
                           12*G[{0}, x]*G[{1 - x, 1 - x, 0}, y] + 6*G[{1}, x]*G[{1 - x, 1 - x, 0}, y] + 
                           6*G[{0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 12*G[{1}, x]*G[{1 - x, 1 - x, -x}, y] - 
                           12*G[{1}, x]*G[{1 - x, -x, 0}, y] - 12*G[{0}, x]*G[{1 - x, -x, 1 - x}, y] + 
                           48*G[{1}, x]*G[{1 - x, -x, -x}, y] - 32*G[{0, 0, 0, 0}, x] - 32*G[{0, 0, 0, 0}, y] + 
                           24*G[{0, 0, 0, 1}, x] - 24*G[{0, 0, 0, 1}, y] + 48*G[{0, 0, 0, 1 - x}, y] + 
                           24*G[{0, 0, 1, 0}, x] - 12*G[{0, 0, 1, 1}, x] - 12*G[{0, 0, 1, 1}, y] + 
                           24*G[{0, 0, 1 - x, 0}, y] + 24*G[{0, 0, 1 - x, 1}, y] - 24*G[{0, 0, 1 - x, 1 - x}, y] + 
                           24*G[{0, 1, 0, 0}, x] - 24*G[{0, 1, 0, 1}, x] - 12*G[{0, 1, 1, 0}, x] + 6*G[{0, 1, 1, 1}, x] - 
                           6*G[{0, 1, 1, 1}, y] + 24*G[{0, 1 - x, 0, 0}, y] + 24*G[{0, 1 - x, 0, 1}, y] - 
                           24*G[{0, 1 - x, 0, 1 - x}, y] + 12*G[{0, 1 - x, 1, 1}, y] - 12*G[{0, 1 - x, 1 - x, 0}, y] - 
                           12*G[{0, 1 - x, 1 - x, 1}, y] + 12*G[{0, 1 - x, 1 - x, 1 - x}, y] - 
                           24*G[{0, 1 - x, -x, 1 - x}, y] + 24*G[{1, 0, 0, 0}, x] - 12*G[{1, 0, 0, 1}, x] - 
                           24*G[{1, 0, 1, 0}, x] + 12*G[{1, 0, 1, 1}, x] - 12*G[{1, 1, 0, 0}, x] + 12*G[{1, 1, 0, 1}, x] + 
                           6*G[{1, 1, 1, 0}, x] - 3*G[{1, 1, 1, 1}, x] - 3*G[{1, 1, 1, 1}, y] + 24*G[{1 - x, 0, 0, 0}, y] + 
                           24*G[{1 - x, 0, 0, 1}, y] - 24*G[{1 - x, 0, 0, 1 - x}, y] + 12*G[{1 - x, 0, 1, 1}, y] - 
                           12*G[{1 - x, 0, 1 - x, 0}, y] - 12*G[{1 - x, 0, 1 - x, 1}, y] + 
                           12*G[{1 - x, 0, 1 - x, 1 - x}, y] - 24*G[{1 - x, 0, -x, 1 - x}, y] + 6*G[{1 - x, 1, 1, 1}, y] - 
                           12*G[{1 - x, 1 - x, 0, 0}, y] - 12*G[{1 - x, 1 - x, 0, 1}, y] + 
                           12*G[{1 - x, 1 - x, 0, 1 - x}, y] - 6*G[{1 - x, 1 - x, 1, 1}, y] + 
                           6*G[{1 - x, 1 - x, 1 - x, 0}, y] + 6*G[{1 - x, 1 - x, 1 - x, 1}, y] - 
                           6*G[{1 - x, 1 - x, 1 - x, 1 - x}, y] + 12*G[{1 - x, 1 - x, -x, 1 - x}, y] - 
                           12*G[{1 - x, -x, 0, 1}, y] - 24*G[{1 - x, -x, 0, 1 - x}, y] - 12*G[{1 - x, -x, 1 - x, 0}, y] - 
                           12*G[{1 - x, -x, 1 - x, 1}, y] + 12*G[{1 - x, -x, 1 - x, 1 - x}, y] + 
                           48*G[{1 - x, -x, -x, 1 - x}, y]) + 
                         
                         zeta[3]*(-128*G[{0}, y]*G[{0, 0}, x] + 60*G[{1 - x}, y]*G[{0, 0}, x] - 128*G[{0}, x]*G[{0, 0}, y] + 
                           60*G[{1}, x]*G[{0, 0}, y] + 60*G[{0}, y]*G[{0, 1}, x] - 60*G[{1 - x}, y]*G[{0, 1}, x] + 
                           60*G[{0}, x]*G[{0, 1 - x}, y] - 36*G[{1}, x]*G[{0, 1 - x}, y] + 96*G[{0}, y]*G[{1, 0}, x] - 
                           66*G[{1 - x}, y]*G[{1, 0}, x] - 30*G[{0}, y]*G[{1, 1}, x] + 12*G[{1 - x}, y]*G[{1, 1}, x] + 
                           96*G[{0}, x]*G[{1 - x, 0}, y] - 30*G[{1}, x]*G[{1 - x, 0}, y] - 
                           30*G[{0}, x]*G[{1 - x, 1 - x}, y] + 18*G[{1}, x]*G[{1 - x, 1 - x}, y] - 
                           24*G[{1}, x]*G[{1 - x, -x}, y] - 128*G[{0, 0, 0}, x] - 128*G[{0, 0, 0}, y] + 60*G[{0, 0, 1}, x] + 
                           12*G[{0, 0, 1}, y] + 48*G[{0, 0, 1 - x}, y] + 96*G[{0, 1, 0}, x] + 36*G[{0, 1, 0}, y] - 
                           30*G[{0, 1, 1}, x] + 6*G[{0, 1, 1}, y] + 60*G[{0, 1 - x, 0}, y] - 12*G[{0, 1 - x, 1}, y] - 
                           24*G[{0, 1 - x, 1 - x}, y] + 96*G[{1, 0, 0}, x] + 36*G[{1, 0, 0}, y] - 60*G[{1, 0, 1}, x] - 
                           48*G[{1, 1, 0}, x] + 18*G[{1, 1, 0}, y] + 15*G[{1, 1, 1}, x] + 3*G[{1, 1, 1}, y] + 
                           60*G[{1 - x, 0, 0}, y] - 12*G[{1 - x, 0, 1}, y] - 24*G[{1 - x, 0, 1 - x}, y] - 
                           36*G[{1 - x, 1, 0}, y] - 6*G[{1 - x, 1, 1}, y] - 30*G[{1 - x, 1 - x, 0}, y] + 
                           6*G[{1 - x, 1 - x, 1}, y] + 12*G[{1 - x, 1 - x, 1 - x}, y] - 24*G[{1 - x, -x, 1 - x}, y]) + 
                         
                         zeta[4]*(9*(32*G[{0}, x]*G[{0}, y] - 18*G[{0}, y]*G[{1}, x] - 18*G[{0}, x]*G[{1 - x}, y] + 
                            12*G[{1}, x]*G[{1 - x}, y] + 32*G[{0, 0}, x] + 32*G[{0, 0}, y] - 18*G[{0, 1}, x] - 
                            6*G[{0, 1}, y] - 12*G[{0, 1 - x}, y] - 24*G[{1, 0}, x] - 6*G[{1, 0}, y] + 9*G[{1, 1}, x] - 
                            3*G[{1, 1}, y] - 18*G[{1 - x, 0}, y] + 6*G[{1 - x, 1}, y] + 6*G[{1 - x, 1 - x}, y]))/2 + 
                         
                         -3*zeta[5]*(128*G[{0}, x] + 128*G[{0}, y] - 75*G[{1}, x] - 3*G[{1}, y] - 72*G[{1 - x}, y]) + 
                         
                         757*zeta[6] + 
                         
                         -4*zeta[2]*(16*G[{0}, x] + 16*G[{0}, y] - 12*G[{1}, x] + 3*G[{1}, y] - 15*G[{1 - x}, y])*zeta[3] + 
                         
                         -128*zeta[3]^2
                       )
                   +e^7*(
                         Help["ladder2L", 14]
                       ),
              g[15]->
                   +e^0*(
                         -3/2
                       )
                   +e^1*(
                         (3*G[{0}, x])/2 + 3*G[{0}, y]
                       )
                   +e^2*(
                         -3*G[{0}, x]*G[{0}, y] - (3*G[{0, 0}, x])/2 - 6*G[{0, 0}, y] + (3*G[{1, 0}, x])/2 + 3*G[{1, 0}, y] + 
                         
                         (-3*zeta[2])/2
                       )
                   +e^3*(
                         3*G[{0}, y]*G[{0, 0}, x] + 6*G[{0}, x]*G[{0, 0}, y] - 3*G[{0}, y]*G[{1, 0}, x] + 
                          3*G[{1 - x}, y]*G[{1, 0}, x] - 3*G[{0}, x]*G[{1 - x, 0}, y] + (3*G[{0, 0, 0}, x])/2 + 
                          12*G[{0, 0, 0}, y] - (3*G[{0, 1, 0}, x])/2 - 6*G[{0, 1, 0}, y] - (3*G[{1, 0, 0}, x])/2 - 
                          6*G[{1, 0, 0}, y] + (3*G[{1, 1, 0}, x])/2 + 3*G[{1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(3*(G[{0}, x] + 2*G[{0}, y] - G[{1}, x] - 2*G[{1 - x}, y]))/2 + 
                         
                         9*zeta[3]
                       )
                   +e^4*(
                         -6*G[{0, 0}, x]*G[{0, 0}, y] + 6*G[{0, 0}, y]*G[{1, 0}, x] - 6*G[{0, 1 - x}, y]*G[{1, 0}, x] + 
                          3*G[{0, 0}, x]*G[{1 - x, 0}, y] - 3*G[{1, 0}, x]*G[{1 - x, 0}, y] + 
                          3*G[{1, 0}, x]*G[{1 - x, 1 - x}, y] - 3*G[{0}, y]*G[{0, 0, 0}, x] - 12*G[{0}, x]*G[{0, 0, 0}, y] + 
                          3*G[{0}, y]*G[{0, 1, 0}, x] - 3*G[{1 - x}, y]*G[{0, 1, 0}, x] + 6*G[{0}, x]*G[{0, 1 - x, 0}, y] + 
                          3*G[{0}, y]*G[{1, 0, 0}, x] - 3*G[{1 - x}, y]*G[{1, 0, 0}, x] - 3*G[{0}, y]*G[{1, 1, 0}, x] + 
                          6*G[{0}, x]*G[{1 - x, 0, 0}, y] - 3*G[{0}, x]*G[{1 - x, 1 - x, 0}, y] - (3*G[{0, 0, 0, 0}, x])/2 - 
                          24*G[{0, 0, 0, 0}, y] + (3*G[{0, 0, 1, 0}, x])/2 + 12*G[{0, 0, 1, 0}, y] + 
                          (3*G[{0, 1, 0, 0}, x])/2 + 12*G[{0, 1, 0, 0}, y] - (3*G[{0, 1, 1, 0}, x])/2 - 
                          6*G[{0, 1 - x, 1, 0}, y] + (3*G[{1, 0, 0, 0}, x])/2 + 12*G[{1, 0, 0, 0}, y] - 
                          (3*G[{1, 0, 1, 0}, x])/2 - (3*G[{1, 1, 0, 0}, x])/2 + (3*G[{1, 1, 1, 0}, x])/2 - 
                          6*G[{1 - x, 0, 1, 0}, y] - 6*G[{1 - x, 1, 0, 0}, y] + 3*G[{1 - x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(-3*(2*G[{0}, x]*G[{0}, y] - 2*G[{0}, y]*G[{1}, x] - 2*G[{0}, x]*G[{1 - x}, y] + G[{0, 0}, x] + 
                            4*G[{0, 0}, y] - G[{0, 1}, x] - 4*G[{0, 1 - x}, y] - G[{1, 0}, x] + G[{1, 1}, x] - 
                            2*G[{1 - x, 0}, y] + 2*G[{1 - x, 1 - x}, y]))/2 + 
                         
                         -3*zeta[3]*(3*G[{0}, x] + 6*G[{0}, y] - G[{1 - x}, y]) + 
                         
                         (87*zeta[4])/8
                       )
                   +e^5*(
                         6*G[{0, 0}, y]*G[{0, 0, 0}, x] - 3*G[{1 - x, 0}, y]*G[{0, 0, 0}, x] + 
                          12*G[{0, 0}, x]*G[{0, 0, 0}, y] - 12*G[{1, 0}, x]*G[{0, 0, 0}, y] + 
                          12*G[{1, 0}, x]*G[{0, 0, 1 - x}, y] - 6*G[{0, 0}, y]*G[{0, 1, 0}, x] + 
                          6*G[{0, 1 - x}, y]*G[{0, 1, 0}, x] + 3*G[{1 - x, 0}, y]*G[{0, 1, 0}, x] - 
                          3*G[{1 - x, 1 - x}, y]*G[{0, 1, 0}, x] - 6*G[{0, 0}, x]*G[{0, 1 - x, 0}, y] + 
                          6*G[{1, 0}, x]*G[{0, 1 - x, 0}, y] - 6*G[{1, 0}, x]*G[{0, 1 - x, 1 - x}, y] - 
                          6*G[{0, 0}, y]*G[{1, 0, 0}, x] + 6*G[{0, 1 - x}, y]*G[{1, 0, 0}, x] + 
                          3*G[{1 - x, 0}, y]*G[{1, 0, 0}, x] - 3*G[{1 - x, 1 - x}, y]*G[{1, 0, 0}, x] + 
                          6*G[{0, 0}, y]*G[{1, 1, 0}, x] - 3*G[{1 - x, 0}, y]*G[{1, 1, 0}, x] - 
                          6*G[{0, 0}, x]*G[{1 - x, 0, 0}, y] + 6*G[{1, 0}, x]*G[{1 - x, 0, 0}, y] - 
                          6*G[{1, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 3*G[{0, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          3*G[{1, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 3*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                          3*G[{0}, y]*G[{0, 0, 0, 0}, x] + 24*G[{0}, x]*G[{0, 0, 0, 0}, y] - 
                          3*G[{0}, y]*G[{0, 0, 1, 0}, x] + 3*G[{1 - x}, y]*G[{0, 0, 1, 0}, x] - 
                          12*G[{0}, x]*G[{0, 0, 1 - x, 0}, y] - 3*G[{0}, y]*G[{0, 1, 0, 0}, x] + 
                          3*G[{1 - x}, y]*G[{0, 1, 0, 0}, x] + 3*G[{0}, y]*G[{0, 1, 1, 0}, x] - 
                          12*G[{0}, x]*G[{0, 1 - x, 0, 0}, y] + 6*G[{0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 
                          3*G[{0}, y]*G[{1, 0, 0, 0}, x] + 3*G[{1 - x}, y]*G[{1, 0, 0, 0}, x] + 
                          3*G[{0}, y]*G[{1, 0, 1, 0}, x] + 3*G[{0}, y]*G[{1, 1, 0, 0}, x] - 3*G[{0}, y]*G[{1, 1, 1, 0}, x] + 
                          3*G[{1 - x}, y]*G[{1, 1, 1, 0}, x] - 12*G[{0}, x]*G[{1 - x, 0, 0, 0}, y] + 
                          6*G[{0}, x]*G[{1 - x, 0, 1 - x, 0}, y] + 6*G[{0}, x]*G[{1 - x, 1 - x, 0, 0}, y] - 
                          3*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] + (3*G[{0, 0, 0, 0, 0}, x])/2 + 
                          48*G[{0, 0, 0, 0, 0}, y] - (3*G[{0, 0, 0, 1, 0}, x])/2 - 24*G[{0, 0, 0, 1, 0}, y] - 
                          (3*G[{0, 0, 1, 0, 0}, x])/2 - 24*G[{0, 0, 1, 0, 0}, y] + (3*G[{0, 0, 1, 1, 0}, x])/2 + 
                          12*G[{0, 0, 1 - x, 1, 0}, y] - (3*G[{0, 1, 0, 0, 0}, x])/2 - 24*G[{0, 1, 0, 0, 0}, y] + 
                          (3*G[{0, 1, 0, 1, 0}, x])/2 + (3*G[{0, 1, 1, 0, 0}, x])/2 - (3*G[{0, 1, 1, 1, 0}, x])/2 + 
                          12*G[{0, 1 - x, 0, 1, 0}, y] + 12*G[{0, 1 - x, 1, 0, 0}, y] - 6*G[{0, 1 - x, 1 - x, 1, 0}, y] - 
                          (3*G[{1, 0, 0, 0, 0}, x])/2 - 24*G[{1, 0, 0, 0, 0}, y] + (3*G[{1, 0, 0, 1, 0}, x])/2 + 
                          (3*G[{1, 0, 1, 0, 0}, x])/2 - (3*G[{1, 0, 1, 1, 0}, x])/2 + (3*G[{1, 1, 0, 0, 0}, x])/2 - 
                          (3*G[{1, 1, 0, 1, 0}, x])/2 - (3*G[{1, 1, 1, 0, 0}, x])/2 + (3*G[{1, 1, 1, 1, 0}, x])/2 + 
                          12*G[{1 - x, 0, 0, 1, 0}, y] + 12*G[{1 - x, 0, 1, 0, 0}, y] - 6*G[{1 - x, 0, 1 - x, 1, 0}, y] + 
                          12*G[{1 - x, 1, 0, 0, 0}, y] - 6*G[{1 - x, 1 - x, 0, 1, 0}, y] - 6*G[{1 - x, 1 - x, 1, 0, 0}, y] + 
                          3*G[{1 - x, 1 - x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(3*(2*G[{0}, y]*G[{0, 0}, x] - 2*G[{1 - x}, y]*G[{0, 0}, x] + 4*G[{0}, x]*G[{0, 0}, y] - 
                            4*G[{1}, x]*G[{0, 0}, y] - 2*G[{0}, y]*G[{0, 1}, x] - 4*G[{0}, x]*G[{0, 1 - x}, y] - 
                            2*G[{0}, y]*G[{1, 0}, x] + 2*G[{0}, y]*G[{1, 1}, x] - 2*G[{1 - x}, y]*G[{1, 1}, x] - 
                            2*G[{0}, x]*G[{1 - x, 0}, y] + 2*G[{1}, x]*G[{1 - x, 0}, y] + 2*G[{0}, x]*G[{1 - x, 1 - x}, y] + 
                            G[{0, 0, 0}, x] + 8*G[{0, 0, 0}, y] - G[{0, 0, 1}, x] - 8*G[{0, 0, 1 - x}, y] - 
                            G[{0, 1, 0}, x] + G[{0, 1, 1}, x] - 4*G[{0, 1 - x, 0}, y] + 4*G[{0, 1 - x, 1 - x}, y] - 
                            G[{1, 0, 0}, x] + G[{1, 0, 1}, x] + G[{1, 1, 0}, x] - G[{1, 1, 1}, x] - 4*G[{1 - x, 0, 0}, y] + 
                            4*G[{1 - x, 0, 1 - x}, y] + 2*G[{1 - x, 1 - x, 0}, y] - 2*G[{1 - x, 1 - x, 1 - x}, y]))/2 + 
                         
                         3*(6*G[{0}, x]*G[{0}, y] - G[{0}, x]*G[{1 - x}, y] - G[{1}, x]*G[{1 - x}, y] + 3*G[{0, 0}, x] + 
                           12*G[{0, 0}, y] - 2*G[{0, 1 - x}, y] - 3*G[{1, 0}, x] - 6*G[{1, 0}, y] + G[{1 - x, 1 - x}, y])*
                          zeta[3] + 
                         
                         zeta[4]*(-3*(29*G[{0}, x] + 58*G[{0}, y] + 7*G[{1}, x] + 16*G[{1 - x}, y]))/8 + 
                         
                         63*zeta[5] + 
                         
                         9*zeta[2]*zeta[3]
                       )
                   +e^6*(
                         -12*G[{0, 0, 0}, x]*G[{0, 0, 0}, y] + 12*G[{0, 0, 0}, y]*G[{0, 1, 0}, x] - 
                          12*G[{0, 0, 1 - x}, y]*G[{0, 1, 0}, x] + 6*G[{0, 0, 0}, x]*G[{0, 1 - x, 0}, y] - 
                          6*G[{0, 1, 0}, x]*G[{0, 1 - x, 0}, y] + 6*G[{0, 1, 0}, x]*G[{0, 1 - x, 1 - x}, y] + 
                          12*G[{0, 0, 0}, y]*G[{1, 0, 0}, x] - 12*G[{0, 0, 1 - x}, y]*G[{1, 0, 0}, x] - 
                          6*G[{0, 1 - x, 0}, y]*G[{1, 0, 0}, x] + 6*G[{0, 1 - x, 1 - x}, y]*G[{1, 0, 0}, x] - 
                          12*G[{0, 0, 0}, y]*G[{1, 1, 0}, x] + 6*G[{0, 1 - x, 0}, y]*G[{1, 1, 0}, x] + 
                          6*G[{0, 0, 0}, x]*G[{1 - x, 0, 0}, y] - 6*G[{0, 1, 0}, x]*G[{1 - x, 0, 0}, y] - 
                          6*G[{1, 0, 0}, x]*G[{1 - x, 0, 0}, y] + 6*G[{1, 1, 0}, x]*G[{1 - x, 0, 0}, y] + 
                          6*G[{0, 1, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 6*G[{1, 0, 0}, x]*G[{1 - x, 0, 1 - x}, y] - 
                          3*G[{0, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 3*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 
                          3*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 3*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          3*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 3*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 
                          6*G[{0, 0}, y]*G[{0, 0, 0, 0}, x] + 3*G[{1 - x, 0}, y]*G[{0, 0, 0, 0}, x] - 
                          24*G[{0, 0}, x]*G[{0, 0, 0, 0}, y] + 24*G[{1, 0}, x]*G[{0, 0, 0, 0}, y] - 
                          24*G[{1, 0}, x]*G[{0, 0, 0, 1 - x}, y] + 6*G[{0, 0}, y]*G[{0, 0, 1, 0}, x] - 
                          6*G[{0, 1 - x}, y]*G[{0, 0, 1, 0}, x] - 3*G[{1 - x, 0}, y]*G[{0, 0, 1, 0}, x] + 
                          3*G[{1 - x, 1 - x}, y]*G[{0, 0, 1, 0}, x] + 12*G[{0, 0}, x]*G[{0, 0, 1 - x, 0}, y] - 
                          12*G[{1, 0}, x]*G[{0, 0, 1 - x, 0}, y] + 12*G[{1, 0}, x]*G[{0, 0, 1 - x, 1 - x}, y] + 
                          6*G[{0, 0}, y]*G[{0, 1, 0, 0}, x] - 6*G[{0, 1 - x}, y]*G[{0, 1, 0, 0}, x] - 
                          3*G[{1 - x, 0}, y]*G[{0, 1, 0, 0}, x] + 3*G[{1 - x, 1 - x}, y]*G[{0, 1, 0, 0}, x] - 
                          6*G[{0, 0}, y]*G[{0, 1, 1, 0}, x] + 3*G[{1 - x, 0}, y]*G[{0, 1, 1, 0}, x] + 
                          12*G[{0, 0}, x]*G[{0, 1 - x, 0, 0}, y] - 12*G[{1, 0}, x]*G[{0, 1 - x, 0, 0}, y] + 
                          12*G[{1, 0}, x]*G[{0, 1 - x, 0, 1 - x}, y] - 6*G[{0, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] + 
                          6*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 6*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 1 - x}, y] + 
                          6*G[{0, 0}, y]*G[{1, 0, 0, 0}, x] - 6*G[{0, 1 - x}, y]*G[{1, 0, 0, 0}, x] - 
                          3*G[{1 - x, 0}, y]*G[{1, 0, 0, 0}, x] + 3*G[{1 - x, 1 - x}, y]*G[{1, 0, 0, 0}, x] - 
                          6*G[{0, 0}, y]*G[{1, 0, 1, 0}, x] + 3*G[{1 - x, 0}, y]*G[{1, 0, 1, 0}, x] - 
                          6*G[{0, 0}, y]*G[{1, 1, 0, 0}, x] + 3*G[{1 - x, 0}, y]*G[{1, 1, 0, 0}, x] + 
                          6*G[{0, 0}, y]*G[{1, 1, 1, 0}, x] - 6*G[{0, 1 - x}, y]*G[{1, 1, 1, 0}, x] - 
                          3*G[{1 - x, 0}, y]*G[{1, 1, 1, 0}, x] + 3*G[{1 - x, 1 - x}, y]*G[{1, 1, 1, 0}, x] + 
                          12*G[{0, 0}, x]*G[{1 - x, 0, 0, 0}, y] - 12*G[{1, 0}, x]*G[{1 - x, 0, 0, 0}, y] + 
                          12*G[{1, 0}, x]*G[{1 - x, 0, 0, 1 - x}, y] - 6*G[{0, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] + 
                          6*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] - 6*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 1 - x}, y] - 
                          6*G[{0, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] + 6*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] - 
                          6*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 1 - x}, y] + 3*G[{0, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] - 
                          3*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] + 
                          3*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x}, y] - 3*G[{0}, y]*G[{0, 0, 0, 0, 0}, x] - 
                          48*G[{0}, x]*G[{0, 0, 0, 0, 0}, y] + 3*G[{0}, y]*G[{0, 0, 0, 1, 0}, x] - 
                          3*G[{1 - x}, y]*G[{0, 0, 0, 1, 0}, x] + 24*G[{0}, x]*G[{0, 0, 0, 1 - x, 0}, y] + 
                          3*G[{0}, y]*G[{0, 0, 1, 0, 0}, x] - 3*G[{1 - x}, y]*G[{0, 0, 1, 0, 0}, x] - 
                          3*G[{0}, y]*G[{0, 0, 1, 1, 0}, x] + 24*G[{0}, x]*G[{0, 0, 1 - x, 0, 0}, y] - 
                          12*G[{0}, x]*G[{0, 0, 1 - x, 1 - x, 0}, y] + 3*G[{0}, y]*G[{0, 1, 0, 0, 0}, x] - 
                          3*G[{1 - x}, y]*G[{0, 1, 0, 0, 0}, x] - 3*G[{0}, y]*G[{0, 1, 0, 1, 0}, x] - 
                          3*G[{0}, y]*G[{0, 1, 1, 0, 0}, x] + 3*G[{0}, y]*G[{0, 1, 1, 1, 0}, x] - 
                          3*G[{1 - x}, y]*G[{0, 1, 1, 1, 0}, x] + 24*G[{0}, x]*G[{0, 1 - x, 0, 0, 0}, y] - 
                          12*G[{0}, x]*G[{0, 1 - x, 0, 1 - x, 0}, y] - 12*G[{0}, x]*G[{0, 1 - x, 1 - x, 0, 0}, y] + 
                          6*G[{0}, x]*G[{0, 1 - x, 1 - x, 1 - x, 0}, y] + 3*G[{0}, y]*G[{1, 0, 0, 0, 0}, x] - 
                          3*G[{1 - x}, y]*G[{1, 0, 0, 0, 0}, x] - 3*G[{0}, y]*G[{1, 0, 0, 1, 0}, x] - 
                          3*G[{0}, y]*G[{1, 0, 1, 0, 0}, x] + 3*G[{0}, y]*G[{1, 0, 1, 1, 0}, x] - 
                          3*G[{1 - x}, y]*G[{1, 0, 1, 1, 0}, x] - 3*G[{0}, y]*G[{1, 1, 0, 0, 0}, x] + 
                          3*G[{0}, y]*G[{1, 1, 0, 1, 0}, x] - 3*G[{1 - x}, y]*G[{1, 1, 0, 1, 0}, x] + 
                          3*G[{0}, y]*G[{1, 1, 1, 0, 0}, x] - 3*G[{1 - x}, y]*G[{1, 1, 1, 0, 0}, x] - 
                          3*G[{0}, y]*G[{1, 1, 1, 1, 0}, x] + 24*G[{0}, x]*G[{1 - x, 0, 0, 0, 0}, y] - 
                          12*G[{0}, x]*G[{1 - x, 0, 0, 1 - x, 0}, y] - 12*G[{0}, x]*G[{1 - x, 0, 1 - x, 0, 0}, y] + 
                          6*G[{0}, x]*G[{1 - x, 0, 1 - x, 1 - x, 0}, y] - 12*G[{0}, x]*G[{1 - x, 1 - x, 0, 0, 0}, y] + 
                          6*G[{0}, x]*G[{1 - x, 1 - x, 0, 1 - x, 0}, y] + 6*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0, 0}, y] - 
                          3*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x, 0}, y] - (3*G[{0, 0, 0, 0, 0, 0}, x])/2 - 
                          96*G[{0, 0, 0, 0, 0, 0}, y] + (3*G[{0, 0, 0, 0, 1, 0}, x])/2 + 48*G[{0, 0, 0, 0, 1, 0}, y] + 
                          (3*G[{0, 0, 0, 1, 0, 0}, x])/2 + 48*G[{0, 0, 0, 1, 0, 0}, y] - (3*G[{0, 0, 0, 1, 1, 0}, x])/2 - 
                          24*G[{0, 0, 0, 1 - x, 1, 0}, y] + (3*G[{0, 0, 1, 0, 0, 0}, x])/2 + 48*G[{0, 0, 1, 0, 0, 0}, y] - 
                          (3*G[{0, 0, 1, 0, 1, 0}, x])/2 - (3*G[{0, 0, 1, 1, 0, 0}, x])/2 + (3*G[{0, 0, 1, 1, 1, 0}, x])/2 - 
                          24*G[{0, 0, 1 - x, 0, 1, 0}, y] - 24*G[{0, 0, 1 - x, 1, 0, 0}, y] + 
                          12*G[{0, 0, 1 - x, 1 - x, 1, 0}, y] + (3*G[{0, 1, 0, 0, 0, 0}, x])/2 + 
                          48*G[{0, 1, 0, 0, 0, 0}, y] - (3*G[{0, 1, 0, 0, 1, 0}, x])/2 - (3*G[{0, 1, 0, 1, 0, 0}, x])/2 + 
                          (3*G[{0, 1, 0, 1, 1, 0}, x])/2 - (3*G[{0, 1, 1, 0, 0, 0}, x])/2 + (3*G[{0, 1, 1, 0, 1, 0}, x])/2 + 
                          (3*G[{0, 1, 1, 1, 0, 0}, x])/2 - (3*G[{0, 1, 1, 1, 1, 0}, x])/2 - 
                          24*G[{0, 1 - x, 0, 0, 1, 0}, y] - 24*G[{0, 1 - x, 0, 1, 0, 0}, y] + 
                          12*G[{0, 1 - x, 0, 1 - x, 1, 0}, y] - 24*G[{0, 1 - x, 1, 0, 0, 0}, y] + 
                          12*G[{0, 1 - x, 1 - x, 0, 1, 0}, y] + 12*G[{0, 1 - x, 1 - x, 1, 0, 0}, y] - 
                          6*G[{0, 1 - x, 1 - x, 1 - x, 1, 0}, y] + (3*G[{1, 0, 0, 0, 0, 0}, x])/2 + 
                          48*G[{1, 0, 0, 0, 0, 0}, y] - (3*G[{1, 0, 0, 0, 1, 0}, x])/2 - (3*G[{1, 0, 0, 1, 0, 0}, x])/2 + 
                          (3*G[{1, 0, 0, 1, 1, 0}, x])/2 - (3*G[{1, 0, 1, 0, 0, 0}, x])/2 + (3*G[{1, 0, 1, 0, 1, 0}, x])/2 + 
                          (3*G[{1, 0, 1, 1, 0, 0}, x])/2 - (3*G[{1, 0, 1, 1, 1, 0}, x])/2 - (3*G[{1, 1, 0, 0, 0, 0}, x])/2 + 
                          (3*G[{1, 1, 0, 0, 1, 0}, x])/2 + (3*G[{1, 1, 0, 1, 0, 0}, x])/2 - (3*G[{1, 1, 0, 1, 1, 0}, x])/2 + 
                          (3*G[{1, 1, 1, 0, 0, 0}, x])/2 - (3*G[{1, 1, 1, 0, 1, 0}, x])/2 - (3*G[{1, 1, 1, 1, 0, 0}, x])/2 + 
                          (3*G[{1, 1, 1, 1, 1, 0}, x])/2 - 24*G[{1 - x, 0, 0, 0, 1, 0}, y] - 
                          24*G[{1 - x, 0, 0, 1, 0, 0}, y] + 12*G[{1 - x, 0, 0, 1 - x, 1, 0}, y] - 
                          24*G[{1 - x, 0, 1, 0, 0, 0}, y] + 12*G[{1 - x, 0, 1 - x, 0, 1, 0}, y] + 
                          12*G[{1 - x, 0, 1 - x, 1, 0, 0}, y] - 6*G[{1 - x, 0, 1 - x, 1 - x, 1, 0}, y] - 
                          24*G[{1 - x, 1, 0, 0, 0, 0}, y] + 12*G[{1 - x, 1 - x, 0, 0, 1, 0}, y] + 
                          12*G[{1 - x, 1 - x, 0, 1, 0, 0}, y] - 6*G[{1 - x, 1 - x, 0, 1 - x, 1, 0}, y] + 
                          12*G[{1 - x, 1 - x, 1, 0, 0, 0}, y] - 6*G[{1 - x, 1 - x, 1 - x, 0, 1, 0}, y] - 
                          6*G[{1 - x, 1 - x, 1 - x, 1, 0, 0}, y] + 3*G[{1 - x, 1 - x, 1 - x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(-3*(4*G[{0, 0}, x]*G[{0, 0}, y] - 4*G[{0, 0}, y]*G[{0, 1}, x] - 4*G[{0, 0}, x]*G[{0, 1 - x}, y] - 
                            4*G[{0, 0}, y]*G[{1, 0}, x] + 4*G[{0, 0}, y]*G[{1, 1}, x] - 4*G[{0, 1 - x}, y]*G[{1, 1}, x] - 
                            2*G[{0, 0}, x]*G[{1 - x, 0}, y] + 2*G[{0, 1}, x]*G[{1 - x, 0}, y] + 
                            2*G[{1, 0}, x]*G[{1 - x, 0}, y] - 2*G[{1, 1}, x]*G[{1 - x, 0}, y] + 
                            2*G[{0, 0}, x]*G[{1 - x, 1 - x}, y] + 2*G[{1, 1}, x]*G[{1 - x, 1 - x}, y] + 
                            2*G[{0}, y]*G[{0, 0, 0}, x] - 2*G[{1 - x}, y]*G[{0, 0, 0}, x] + 8*G[{0}, x]*G[{0, 0, 0}, y] - 
                            8*G[{1}, x]*G[{0, 0, 0}, y] - 2*G[{0}, y]*G[{0, 0, 1}, x] - 8*G[{0}, x]*G[{0, 0, 1 - x}, y] - 
                            2*G[{0}, y]*G[{0, 1, 0}, x] + 2*G[{0}, y]*G[{0, 1, 1}, x] - 2*G[{1 - x}, y]*G[{0, 1, 1}, x] - 
                            4*G[{0}, x]*G[{0, 1 - x, 0}, y] + 4*G[{1}, x]*G[{0, 1 - x, 0}, y] + 
                            4*G[{0}, x]*G[{0, 1 - x, 1 - x}, y] - 2*G[{0}, y]*G[{1, 0, 0}, x] + 
                            2*G[{0}, y]*G[{1, 0, 1}, x] - 2*G[{1 - x}, y]*G[{1, 0, 1}, x] + 2*G[{0}, y]*G[{1, 1, 0}, x] - 
                            2*G[{1 - x}, y]*G[{1, 1, 0}, x] - 2*G[{0}, y]*G[{1, 1, 1}, x] - 
                            4*G[{0}, x]*G[{1 - x, 0, 0}, y] + 4*G[{1}, x]*G[{1 - x, 0, 0}, y] + 
                            4*G[{0}, x]*G[{1 - x, 0, 1 - x}, y] + 2*G[{0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                            2*G[{1}, x]*G[{1 - x, 1 - x, 0}, y] - 2*G[{0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                            G[{0, 0, 0, 0}, x] + 16*G[{0, 0, 0, 0}, y] - G[{0, 0, 0, 1}, x] - 16*G[{0, 0, 0, 1 - x}, y] - 
                            G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x] - 8*G[{0, 0, 1 - x, 0}, y] + 
                            8*G[{0, 0, 1 - x, 1 - x}, y] - G[{0, 1, 0, 0}, x] + G[{0, 1, 0, 1}, x] + G[{0, 1, 1, 0}, x] - 
                            G[{0, 1, 1, 1}, x] - 8*G[{0, 1 - x, 0, 0}, y] + 8*G[{0, 1 - x, 0, 1 - x}, y] + 
                            4*G[{0, 1 - x, 1 - x, 0}, y] - 4*G[{0, 1 - x, 1 - x, 1 - x}, y] - G[{1, 0, 0, 0}, x] + 
                            G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] - G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x] - 
                            G[{1, 1, 0, 1}, x] - G[{1, 1, 1, 0}, x] + G[{1, 1, 1, 1}, x] - 8*G[{1 - x, 0, 0, 0}, y] + 
                            8*G[{1 - x, 0, 0, 1 - x}, y] + 4*G[{1 - x, 0, 1 - x, 0}, y] - 4*G[{1 - x, 0, 1 - x, 1 - x}, y] + 
                            4*G[{1 - x, 1 - x, 0, 0}, y] - 4*G[{1 - x, 1 - x, 0, 1 - x}, y] - 
                            2*G[{1 - x, 1 - x, 1 - x, 0}, y] + 2*G[{1 - x, 1 - x, 1 - x, 1 - x}, y]))/2 + 
                         
                         -3*zeta[3]*(6*G[{0}, y]*G[{0, 0}, x] - G[{1 - x}, y]*G[{0, 0}, x] + 12*G[{0}, x]*G[{0, 0}, y] - 
                           G[{1 - x}, y]*G[{0, 1}, x] - 2*G[{0}, x]*G[{0, 1 - x}, y] - 2*G[{1}, x]*G[{0, 1 - x}, y] - 
                           6*G[{0}, y]*G[{1, 0}, x] + 5*G[{1 - x}, y]*G[{1, 0}, x] - G[{1 - x}, y]*G[{1, 1}, x] - 
                           6*G[{0}, x]*G[{1 - x, 0}, y] + G[{0}, x]*G[{1 - x, 1 - x}, y] + G[{1}, x]*G[{1 - x, 1 - x}, y] + 
                           3*G[{0, 0, 0}, x] + 24*G[{0, 0, 0}, y] - 4*G[{0, 0, 1 - x}, y] - 3*G[{0, 1, 0}, x] - 
                           12*G[{0, 1, 0}, y] + 2*G[{0, 1 - x, 1 - x}, y] - 3*G[{1, 0, 0}, x] - 12*G[{1, 0, 0}, y] + 
                           3*G[{1, 1, 0}, x] + 2*G[{1 - x, 0, 1 - x}, y] + 6*G[{1 - x, 1, 0}, y] - 
                           G[{1 - x, 1 - x, 1 - x}, y]) + 
                         
                         zeta[4]*(3*(58*G[{0}, x]*G[{0}, y] + 14*G[{0}, y]*G[{1}, x] + 16*G[{0}, x]*G[{1 - x}, y] + 
                            2*G[{1}, x]*G[{1 - x}, y] + 29*G[{0, 0}, x] + 116*G[{0, 0}, y] + 7*G[{0, 1}, x] + 
                            32*G[{0, 1 - x}, y] - 29*G[{1, 0}, x] - 72*G[{1, 0}, y] - 7*G[{1, 1}, x] + 14*G[{1 - x, 0}, y] - 
                            16*G[{1 - x, 1 - x}, y]))/8 + 
                         
                         -9*zeta[5]*(7*G[{0}, x] + 14*G[{0}, y] - G[{1 - x}, y]) + 
                         
                         (4983*zeta[6])/32 + 
                         
                         -3*zeta[2]*(3*G[{0}, x] + 6*G[{0}, y] - 3*G[{1}, x] - 5*G[{1 - x}, y])*zeta[3] + 
                         
                         -27*zeta[3]^2
                       )
                   +e^7*(
                         Help["ladder2L", 15]
                       ),
              g[16]->
                   +e^0*(
                         0
                       )
                   +e^1*(
                         G[{0}, y]/2
                       )
                   +e^2*(
                         -G[{0, 0}, y] - G[{1, 0}, y] + 
                         
                         zeta[2]
                       )
                   +e^3*(
                         -(G[{0}, y]*G[{0, 0}, x]) + G[{0}, y]*G[{1, 0}, x] - G[{1 - x}, y]*G[{1, 0}, x] + 
                          G[{0}, x]*G[{1 - x, 0}, y] + 2*G[{0, 0, 0}, y] + G[{0, 1, 0}, x] - G[{0, 1, 0}, y] + 
                          2*G[{1, 0, 0}, y] - G[{1, 1, 0}, x] + 2*G[{1, 1, 0}, y] - G[{1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(-G[{0}, x] + G[{1}, x] - 2*G[{1}, y] + G[{1 - x}, y]) + 
                         
                         3*zeta[3]
                       )
                   +e^4*(
                         2*G[{0, 0}, x]*G[{0, 0}, y] - 2*G[{0, 0}, y]*G[{1, 0}, x] + 2*G[{0, 1 - x}, y]*G[{1, 0}, x] + 
                          2*G[{0, 0}, x]*G[{1, 0}, y] - 2*G[{1, 0}, x]*G[{1, 0}, y] + 2*G[{1, 0}, x]*G[{1, 1 - x}, y] - 
                          3*G[{0, 0}, x]*G[{1 - x, 0}, y] + G[{1, 0}, x]*G[{1 - x, 0}, y] - 
                          G[{1, 0}, x]*G[{1 - x, 1 - x}, y] + 3*G[{0}, y]*G[{0, 0, 0}, x] - G[{0}, y]*G[{0, 1, 0}, x] - 
                          2*G[{1}, y]*G[{0, 1, 0}, x] + 3*G[{1 - x}, y]*G[{0, 1, 0}, x] - 2*G[{0}, x]*G[{0, 1 - x, 0}, y] - 
                          3*G[{0}, y]*G[{1, 0, 0}, x] + 3*G[{1 - x}, y]*G[{1, 0, 0}, x] + G[{0}, y]*G[{1, 1, 0}, x] + 
                          2*G[{1}, y]*G[{1, 1, 0}, x] - 2*G[{0}, x]*G[{1, 1 - x, 0}, y] - 2*G[{0}, x]*G[{1 - x, 0, 0}, y] + 
                          G[{0}, x]*G[{1 - x, 1 - x, 0}, y] - 4*G[{0, 0, 0, 0}, y] - 3*G[{0, 0, 1, 0}, x] + 
                          2*G[{0, 0, 1, 0}, y] - 3*G[{0, 1, 0, 0}, x] + 2*G[{0, 1, 0, 0}, y] - G[{0, 1, 1, 0}, y] + 
                          2*G[{0, 1 - x, 1, 0}, y] - 4*G[{1, 0, 0, 0}, y] + 3*G[{1, 0, 1, 0}, x] + 2*G[{1, 0, 1, 0}, y] + 
                          3*G[{1, 1, 0, 0}, x] - 4*G[{1, 1, 0, 0}, y] - 4*G[{1, 1, 1, 0}, y] + 2*G[{1, 1 - x, 1, 0}, y] + 
                          2*G[{1 - x, 0, 1, 0}, y] + 2*G[{1 - x, 1, 0, 0}, y] + 2*G[{1 - x, 1, 1, 0}, y] - 
                          G[{1 - x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(G[{0}, x]*G[{0}, y] - G[{0}, y]*G[{1}, x] + 2*G[{0}, x]*G[{1}, y] - 2*G[{1}, x]*G[{1}, y] - 
                           G[{0}, x]*G[{1 - x}, y] + G[{0, 0}, x] + G[{0, 1}, y] - 2*G[{0, 1 - x}, y] - G[{1, 0}, x] + 
                           4*G[{1, 1}, y] - 2*G[{1, 1 - x}, y] - G[{1 - x, 0}, y] - 2*G[{1 - x, 1}, y] + 
                           G[{1 - x, 1 - x}, y]) + 
                         
                         zeta[3]*(3*G[{0}, x] + 2*G[{0}, y] - 3*G[{1}, x] - 6*G[{1}, y] - 3*G[{1 - x}, y]) + 
                         
                         (-5*zeta[4])/4
                       )
                   +e^5*(
                         -6*G[{0, 0}, y]*G[{0, 0, 0}, x] - 6*G[{1, 0}, y]*G[{0, 0, 0}, x] + 
                          7*G[{1 - x, 0}, y]*G[{0, 0, 0}, x] - 4*G[{0, 0}, x]*G[{0, 0, 0}, y] + 
                          4*G[{1, 0}, x]*G[{0, 0, 0}, y] - 4*G[{1, 0}, x]*G[{0, 0, 1 - x}, y] + 
                          2*G[{0, 0}, y]*G[{0, 1, 0}, x] - 2*G[{0, 1}, y]*G[{0, 1, 0}, x] - 
                          6*G[{0, 1 - x}, y]*G[{0, 1, 0}, x] + 6*G[{0, -x}, y]*G[{0, 1, 0}, x] + 
                          2*G[{1, 0}, y]*G[{0, 1, 0}, x] + 4*G[{1, 1}, y]*G[{0, 1, 0}, x] - 
                          6*G[{1, 1 - x}, y]*G[{0, 1, 0}, x] - 7*G[{1 - x, 0}, y]*G[{0, 1, 0}, x] - 
                          2*G[{1 - x, 1}, y]*G[{0, 1, 0}, x] + 3*G[{1 - x, 1 - x}, y]*G[{0, 1, 0}, x] + 
                          6*G[{1 - x, -x}, y]*G[{0, 1, 0}, x] + 2*G[{0, 0}, x]*G[{0, 1, 0}, y] - 
                          2*G[{1, 0}, x]*G[{0, 1, 0}, y] + 2*G[{1, 0}, x]*G[{0, 1, 1 - x}, y] + 
                          6*G[{0, 0}, x]*G[{0, 1 - x, 0}, y] - 2*G[{1, 0}, x]*G[{0, 1 - x, 0}, y] + 
                          2*G[{1, 0}, x]*G[{0, 1 - x, 1 - x}, y] - 6*G[{1, 0}, x]*G[{0, -x, 0}, y] + 
                          6*G[{1, 0}, x]*G[{0, -x, 1 - x}, y] + 6*G[{0, 0}, y]*G[{1, 0, 0}, x] - 
                          6*G[{0, 1 - x}, y]*G[{1, 0, 0}, x] + 6*G[{1, 0}, y]*G[{1, 0, 0}, x] - 
                          6*G[{1, 1 - x}, y]*G[{1, 0, 0}, x] - 3*G[{1 - x, 0}, y]*G[{1, 0, 0}, x] + 
                          3*G[{1 - x, 1 - x}, y]*G[{1, 0, 0}, x] - 4*G[{0, 0}, x]*G[{1, 0, 0}, y] + 
                          4*G[{1, 0}, x]*G[{1, 0, 0}, y] - 4*G[{1, 0}, x]*G[{1, 0, 1 - x}, y] - 
                          2*G[{0, 0}, y]*G[{1, 1, 0}, x] + 2*G[{0, 1}, y]*G[{1, 1, 0}, x] + 
                          6*G[{0, -x}, y]*G[{1, 1, 0}, x] - 2*G[{1, 0}, y]*G[{1, 1, 0}, x] - 
                          4*G[{1, 1}, y]*G[{1, 1, 0}, x] + G[{1 - x, 0}, y]*G[{1, 1, 0}, x] + 
                          2*G[{1 - x, 1}, y]*G[{1, 1, 0}, x] + 6*G[{1 - x, -x}, y]*G[{1, 1, 0}, x] - 
                          4*G[{0, 0}, x]*G[{1, 1, 0}, y] + 4*G[{1, 0}, x]*G[{1, 1, 0}, y] - 
                          4*G[{1, 0}, x]*G[{1, 1, 1 - x}, y] + 6*G[{0, 0}, x]*G[{1, 1 - x, 0}, y] - 
                          2*G[{1, 0}, x]*G[{1, 1 - x, 0}, y] + 2*G[{1, 0}, x]*G[{1, 1 - x, 1 - x}, y] + 
                          6*G[{0, 0}, x]*G[{1 - x, 0, 0}, y] - 2*G[{1, 0}, x]*G[{1 - x, 0, 0}, y] + 
                          2*G[{1, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 2*G[{0, 0}, x]*G[{1 - x, 1, 0}, y] - 
                          2*G[{1, 0}, x]*G[{1 - x, 1, 0}, y] + 2*G[{1, 0}, x]*G[{1 - x, 1, 1 - x}, y] - 
                          3*G[{0, 0}, x]*G[{1 - x, 1 - x, 0}, y] + G[{1, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 6*G[{1, 0}, x]*G[{1 - x, -x, 0}, y] + 
                          6*G[{1, 0}, x]*G[{1 - x, -x, 1 - x}, y] - 7*G[{0}, y]*G[{0, 0, 0, 0}, x] + 
                          7*G[{0}, y]*G[{0, 0, 1, 0}, x] + 6*G[{1}, y]*G[{0, 0, 1, 0}, x] - 
                          G[{1 - x}, y]*G[{0, 0, 1, 0}, x] + 4*G[{0}, x]*G[{0, 0, 1 - x, 0}, y] + 
                          3*G[{0}, y]*G[{0, 1, 0, 0}, x] + 6*G[{1}, y]*G[{0, 1, 0, 0}, x] - 
                          9*G[{1 - x}, y]*G[{0, 1, 0, 0}, x] - G[{0}, y]*G[{0, 1, 1, 0}, x] + 
                          4*G[{1 - x}, y]*G[{0, 1, 1, 0}, x] - 2*G[{0}, x]*G[{0, 1, 1 - x, 0}, y] + 
                          4*G[{0}, x]*G[{0, 1 - x, 0, 0}, y] - 2*G[{0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 
                          6*G[{0}, x]*G[{0, -x, 1 - x, 0}, y] + 7*G[{0}, y]*G[{1, 0, 0, 0}, x] - 
                          7*G[{1 - x}, y]*G[{1, 0, 0, 0}, x] - 7*G[{0}, y]*G[{1, 0, 1, 0}, x] - 
                          6*G[{1}, y]*G[{1, 0, 1, 0}, x] + 4*G[{1 - x}, y]*G[{1, 0, 1, 0}, x] + 
                          4*G[{0}, x]*G[{1, 0, 1 - x, 0}, y] - 3*G[{0}, y]*G[{1, 1, 0, 0}, x] - 
                          6*G[{1}, y]*G[{1, 1, 0, 0}, x] + G[{0}, y]*G[{1, 1, 1, 0}, x] - G[{1 - x}, y]*G[{1, 1, 1, 0}, x] + 
                          4*G[{0}, x]*G[{1, 1, 1 - x, 0}, y] + 4*G[{0}, x]*G[{1, 1 - x, 0, 0}, y] - 
                          2*G[{0}, x]*G[{1, 1 - x, 1 - x, 0}, y] + 4*G[{0}, x]*G[{1 - x, 0, 0, 0}, y] - 
                          2*G[{0}, x]*G[{1 - x, 0, 1 - x, 0}, y] - 2*G[{0}, x]*G[{1 - x, 1, 1 - x, 0}, y] - 
                          2*G[{0}, x]*G[{1 - x, 1 - x, 0, 0}, y] + G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] - 
                          6*G[{0}, x]*G[{1 - x, -x, 1 - x, 0}, y] + 8*G[{0, 0, 0, 0, 0}, y] + G[{0, 0, 0, 1, 0}, x] - 
                          4*G[{0, 0, 0, 1, 0}, y] + 9*G[{0, 0, 1, 0, 0}, x] - 4*G[{0, 0, 1, 0, 0}, y] - 
                          4*G[{0, 0, 1, 1, 0}, x] + 2*G[{0, 0, 1, 1, 0}, y] - 4*G[{0, 0, 1 - x, 1, 0}, y] + 
                          7*G[{0, 1, 0, 0, 0}, x] - 4*G[{0, 1, 0, 0, 0}, y] - 4*G[{0, 1, 0, 1, 0}, x] + 
                          2*G[{0, 1, 0, 1, 0}, y] + 2*G[{0, 1, 1, 0, 0}, y] + G[{0, 1, 1, 1, 0}, x] - 
                          G[{0, 1, 1, 1, 0}, y] + 2*G[{0, 1, 1 - x, 1, 0}, y] - 4*G[{0, 1 - x, 0, 1, 0}, y] - 
                          4*G[{0, 1 - x, 1, 0, 0}, y] - 4*G[{0, 1 - x, 1, 1, 0}, y] + 2*G[{0, 1 - x, 1 - x, 1, 0}, y] + 
                          6*G[{0, -x, 0, 1, 0}, y] + 6*G[{0, -x, 1 - x, 1, 0}, y] + 8*G[{1, 0, 0, 0, 0}, y] - 
                          G[{1, 0, 0, 1, 0}, x] - 4*G[{1, 0, 0, 1, 0}, y] - 9*G[{1, 0, 1, 0, 0}, x] - 
                          4*G[{1, 0, 1, 0, 0}, y] + 4*G[{1, 0, 1, 1, 0}, x] + 2*G[{1, 0, 1, 1, 0}, y] - 
                          4*G[{1, 0, 1 - x, 1, 0}, y] - 7*G[{1, 1, 0, 0, 0}, x] + 8*G[{1, 1, 0, 0, 0}, y] + 
                          4*G[{1, 1, 0, 1, 0}, x] - 4*G[{1, 1, 0, 1, 0}, y] + 8*G[{1, 1, 1, 0, 0}, y] - 
                          G[{1, 1, 1, 1, 0}, x] + 8*G[{1, 1, 1, 1, 0}, y] - 4*G[{1, 1, 1 - x, 1, 0}, y] - 
                          4*G[{1, 1 - x, 0, 1, 0}, y] - 4*G[{1, 1 - x, 1, 0, 0}, y] - 4*G[{1, 1 - x, 1, 1, 0}, y] + 
                          2*G[{1, 1 - x, 1 - x, 1, 0}, y] - 4*G[{1 - x, 0, 0, 1, 0}, y] - 4*G[{1 - x, 0, 1, 0, 0}, y] - 
                          4*G[{1 - x, 0, 1, 1, 0}, y] + 2*G[{1 - x, 0, 1 - x, 1, 0}, y] - 4*G[{1 - x, 1, 0, 0, 0}, y] + 
                          2*G[{1 - x, 1, 0, 1, 0}, y] - 4*G[{1 - x, 1, 1, 0, 0}, y] - 4*G[{1 - x, 1, 1, 1, 0}, y] + 
                          2*G[{1 - x, 1, 1 - x, 1, 0}, y] + 2*G[{1 - x, 1 - x, 0, 1, 0}, y] + 
                          2*G[{1 - x, 1 - x, 1, 0, 0}, y] + 2*G[{1 - x, 1 - x, 1, 1, 0}, y] - 
                          G[{1 - x, 1 - x, 1 - x, 1, 0}, y] + 6*G[{1 - x, -x, 0, 1, 0}, y] + 6*G[{1 - x, -x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(-3*G[{0}, y]*G[{0, 0}, x] - 2*G[{1}, y]*G[{0, 0}, x] + G[{1 - x}, y]*G[{0, 0}, x] - 
                           2*G[{0}, x]*G[{0, 0}, y] + 2*G[{1}, x]*G[{0, 0}, y] + G[{0}, y]*G[{0, 1}, x] - 
                           4*G[{1 - x}, y]*G[{0, 1}, x] + 2*G[{0}, x]*G[{0, 1}, y] - 2*G[{1}, x]*G[{0, 1}, y] + 
                           2*G[{0}, x]*G[{0, 1 - x}, y] - 6*G[{1}, x]*G[{0, -x}, y] + 3*G[{0}, y]*G[{1, 0}, x] + 
                           2*G[{1}, y]*G[{1, 0}, x] - 2*G[{1 - x}, y]*G[{1, 0}, x] - 2*G[{0}, x]*G[{1, 0}, y] + 
                           2*G[{1}, x]*G[{1, 0}, y] - G[{0}, y]*G[{1, 1}, x] + G[{1 - x}, y]*G[{1, 1}, x] - 
                           4*G[{0}, x]*G[{1, 1}, y] + 4*G[{1}, x]*G[{1, 1}, y] + 2*G[{0}, x]*G[{1, 1 - x}, y] + 
                           3*G[{0}, x]*G[{1 - x, 0}, y] - G[{1}, x]*G[{1 - x, 0}, y] + 2*G[{0}, x]*G[{1 - x, 1}, y] - 
                           2*G[{1}, x]*G[{1 - x, 1}, y] - G[{0}, x]*G[{1 - x, 1 - x}, y] - 6*G[{1}, x]*G[{1 - x, -x}, y] - 
                           G[{0, 0, 0}, x] + 4*G[{0, 0, 1}, x] - 2*G[{0, 0, 1}, y] + 4*G[{0, 0, 1 - x}, y] + 
                           2*G[{0, 1, 0}, x] - G[{0, 1, 1}, x] + G[{0, 1, 1}, y] - 2*G[{0, 1, 1 - x}, y] + 
                           2*G[{0, 1 - x, 0}, y] + 4*G[{0, 1 - x, 1}, y] - 2*G[{0, 1 - x, 1 - x}, y] - 
                           6*G[{0, -x, 1 - x}, y] + G[{1, 0, 0}, x] - 4*G[{1, 0, 1}, x] - 2*G[{1, 0, 1}, y] + 
                           4*G[{1, 0, 1 - x}, y] - 2*G[{1, 1, 0}, x] + G[{1, 1, 1}, x] - 8*G[{1, 1, 1}, y] + 
                           4*G[{1, 1, 1 - x}, y] + 2*G[{1, 1 - x, 0}, y] + 4*G[{1, 1 - x, 1}, y] - 
                           2*G[{1, 1 - x, 1 - x}, y] + 2*G[{1 - x, 0, 0}, y] + 4*G[{1 - x, 0, 1}, y] - 
                           2*G[{1 - x, 0, 1 - x}, y] + 4*G[{1 - x, 1, 1}, y] - 2*G[{1 - x, 1, 1 - x}, y] - 
                           G[{1 - x, 1 - x, 0}, y] - 2*G[{1 - x, 1 - x, 1}, y] + G[{1 - x, 1 - x, 1 - x}, y] - 
                           6*G[{1 - x, -x, 1 - x}, y]) + 
                         
                         zeta[3]*(-10*G[{0}, x]*G[{0}, y] + 10*G[{0}, y]*G[{1}, x] - 6*G[{0}, x]*G[{1}, y] + 6*G[{1}, x]*G[{1}, y] + 
                           15*G[{0}, x]*G[{1 - x}, y] - 7*G[{1}, x]*G[{1 - x}, y] - 15*G[{0, 0}, x] - 4*G[{0, 0}, y] + 
                           7*G[{0, 1}, x] - 3*G[{0, 1}, y] + 6*G[{0, 1 - x}, y] + 15*G[{1, 0}, x] - 4*G[{1, 0}, y] - 
                           7*G[{1, 1}, x] + 12*G[{1, 1}, y] + 6*G[{1, 1 - x}, y] + 10*G[{1 - x, 0}, y] - 
                           6*G[{1 - x, 1}, y] - 3*G[{1 - x, 1 - x}, y]) + 
                         
                         zeta[4]*((92*G[{0}, x] + 43*G[{0}, y] - 92*G[{1}, x] + 10*G[{1}, y] - 92*G[{1 - x}, y]))/4 + 
                         
                         -9*zeta[5] + 
                         
                         -12*zeta[2]*zeta[3]
                       )
                   +e^6*(
                         12*G[{0, 0, 0}, x]*G[{0, 0, 0}, y] - 4*G[{0, 0, 0}, y]*G[{0, 1, 0}, x] - 
                          2*G[{0, 0, 1}, y]*G[{0, 1, 0}, x] + 12*G[{0, 0, 1 - x}, y]*G[{0, 1, 0}, x] - 
                          6*G[{0, 0, -x}, y]*G[{0, 1, 0}, x] - 6*G[{0, 0, 0}, x]*G[{0, 1, 0}, y] + 
                          2*G[{0, 1, 0}, x]*G[{0, 1, 0}, y] + 4*G[{0, 1, 0}, x]*G[{0, 1, 1}, y] - 
                          6*G[{0, 1, 0}, x]*G[{0, 1, 1 - x}, y] - 14*G[{0, 0, 0}, x]*G[{0, 1 - x, 0}, y] + 
                          14*G[{0, 1, 0}, x]*G[{0, 1 - x, 0}, y] - 2*G[{0, 1, 0}, x]*G[{0, 1 - x, 1}, y] - 
                          6*G[{0, 1, 0}, x]*G[{0, 1 - x, 1 - x}, y] - 6*G[{0, 1, 0}, x]*G[{0, 1 - x, -x}, y] - 
                          12*G[{0, 1, 0}, x]*G[{0, -x, 0}, y] - 12*G[{0, 1, 0}, x]*G[{0, -x, 1 - x}, y] + 
                          24*G[{0, 1, 0}, x]*G[{0, -x, -x}, y] - 12*G[{0, 0, 0}, y]*G[{1, 0, 0}, x] + 
                          12*G[{0, 0, 1 - x}, y]*G[{1, 0, 0}, x] + 6*G[{0, 1, 0}, y]*G[{1, 0, 0}, x] - 
                          6*G[{0, 1, 1 - x}, y]*G[{1, 0, 0}, x] + 6*G[{0, 1 - x, 0}, y]*G[{1, 0, 0}, x] - 
                          6*G[{0, 1 - x, 1 - x}, y]*G[{1, 0, 0}, x] + 12*G[{0, -x, 0}, y]*G[{1, 0, 0}, x] - 
                          12*G[{0, -x, 1 - x}, y]*G[{1, 0, 0}, x] + 12*G[{0, 0, 0}, x]*G[{1, 0, 0}, y] - 
                          4*G[{0, 1, 0}, x]*G[{1, 0, 0}, y] - 12*G[{1, 0, 0}, x]*G[{1, 0, 0}, y] + 
                          4*G[{0, 1, 0}, x]*G[{1, 0, 1}, y] + 12*G[{0, 1, 0}, x]*G[{1, 0, 1 - x}, y] + 
                          12*G[{1, 0, 0}, x]*G[{1, 0, 1 - x}, y] - 12*G[{0, 1, 0}, x]*G[{1, 0, -x}, y] + 
                          4*G[{0, 0, 0}, y]*G[{1, 1, 0}, x] + 2*G[{0, 0, 1}, y]*G[{1, 1, 0}, x] - 
                          6*G[{0, 0, -x}, y]*G[{1, 1, 0}, x] - 2*G[{0, 1, 0}, y]*G[{1, 1, 0}, x] - 
                          4*G[{0, 1, 1}, y]*G[{1, 1, 0}, x] - 2*G[{0, 1 - x, 0}, y]*G[{1, 1, 0}, x] + 
                          2*G[{0, 1 - x, 1}, y]*G[{1, 1, 0}, x] - 6*G[{0, 1 - x, -x}, y]*G[{1, 1, 0}, x] - 
                          6*G[{0, -x, 0}, y]*G[{1, 1, 0}, x] + 24*G[{0, -x, -x}, y]*G[{1, 1, 0}, x] + 
                          4*G[{1, 0, 0}, y]*G[{1, 1, 0}, x] - 4*G[{1, 0, 1}, y]*G[{1, 1, 0}, x] - 
                          12*G[{1, 0, -x}, y]*G[{1, 1, 0}, x] + 12*G[{0, 0, 0}, x]*G[{1, 1, 0}, y] - 
                          4*G[{0, 1, 0}, x]*G[{1, 1, 0}, y] - 12*G[{1, 0, 0}, x]*G[{1, 1, 0}, y] + 
                          4*G[{1, 1, 0}, x]*G[{1, 1, 0}, y] - 8*G[{0, 1, 0}, x]*G[{1, 1, 1}, y] + 
                          8*G[{1, 1, 0}, x]*G[{1, 1, 1}, y] + 12*G[{0, 1, 0}, x]*G[{1, 1, 1 - x}, y] + 
                          12*G[{1, 0, 0}, x]*G[{1, 1, 1 - x}, y] - 14*G[{0, 0, 0}, x]*G[{1, 1 - x, 0}, y] + 
                          14*G[{0, 1, 0}, x]*G[{1, 1 - x, 0}, y] + 6*G[{1, 0, 0}, x]*G[{1, 1 - x, 0}, y] - 
                          2*G[{1, 1, 0}, x]*G[{1, 1 - x, 0}, y] + 4*G[{0, 1, 0}, x]*G[{1, 1 - x, 1}, y] - 
                          4*G[{1, 1, 0}, x]*G[{1, 1 - x, 1}, y] - 6*G[{0, 1, 0}, x]*G[{1, 1 - x, 1 - x}, y] - 
                          6*G[{1, 0, 0}, x]*G[{1, 1 - x, 1 - x}, y] - 12*G[{0, 1, 0}, x]*G[{1, 1 - x, -x}, y] - 
                          12*G[{1, 1, 0}, x]*G[{1, 1 - x, -x}, y] - 14*G[{0, 0, 0}, x]*G[{1 - x, 0, 0}, y] + 
                          14*G[{0, 1, 0}, x]*G[{1 - x, 0, 0}, y] + 6*G[{1, 0, 0}, x]*G[{1 - x, 0, 0}, y] - 
                          2*G[{1, 1, 0}, x]*G[{1 - x, 0, 0}, y] - 2*G[{0, 1, 0}, x]*G[{1 - x, 0, 1}, y] + 
                          2*G[{1, 1, 0}, x]*G[{1 - x, 0, 1}, y] - 6*G[{0, 1, 0}, x]*G[{1 - x, 0, 1 - x}, y] - 
                          6*G[{1, 0, 0}, x]*G[{1 - x, 0, 1 - x}, y] - 6*G[{0, 1, 0}, x]*G[{1 - x, 0, -x}, y] - 
                          6*G[{1, 1, 0}, x]*G[{1 - x, 0, -x}, y] - 6*G[{0, 0, 0}, x]*G[{1 - x, 1, 0}, y] + 
                          2*G[{0, 1, 0}, x]*G[{1 - x, 1, 0}, y] + 6*G[{1, 0, 0}, x]*G[{1 - x, 1, 0}, y] - 
                          2*G[{1, 1, 0}, x]*G[{1 - x, 1, 0}, y] + 4*G[{0, 1, 0}, x]*G[{1 - x, 1, 1}, y] - 
                          4*G[{1, 1, 0}, x]*G[{1 - x, 1, 1}, y] - 6*G[{0, 1, 0}, x]*G[{1 - x, 1, 1 - x}, y] - 
                          6*G[{1, 0, 0}, x]*G[{1 - x, 1, 1 - x}, y] + 7*G[{0, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          7*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 3*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 
                          G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 2*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 1}, y] + 
                          2*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 1}, y] + 3*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                          3*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 6*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, -x}, y] + 
                          6*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, -x}, y] - 12*G[{0, 1, 0}, x]*G[{1 - x, -x, 0}, y] + 
                          12*G[{1, 0, 0}, x]*G[{1 - x, -x, 0}, y] - 6*G[{1, 1, 0}, x]*G[{1 - x, -x, 0}, y] - 
                          12*G[{0, 1, 0}, x]*G[{1 - x, -x, 1 - x}, y] - 12*G[{1, 0, 0}, x]*G[{1 - x, -x, 1 - x}, y] + 
                          24*G[{0, 1, 0}, x]*G[{1 - x, -x, -x}, y] + 24*G[{1, 1, 0}, x]*G[{1 - x, -x, -x}, y] + 
                          14*G[{0, 0}, y]*G[{0, 0, 0, 0}, x] + 14*G[{1, 0}, y]*G[{0, 0, 0, 0}, x] - 
                          15*G[{1 - x, 0}, y]*G[{0, 0, 0, 0}, x] + 8*G[{0, 0}, x]*G[{0, 0, 0, 0}, y] - 
                          8*G[{1, 0}, x]*G[{0, 0, 0, 0}, y] + 8*G[{1, 0}, x]*G[{0, 0, 0, 1 - x}, y] - 
                          14*G[{0, 0}, y]*G[{0, 0, 1, 0}, x] + 6*G[{0, 1}, y]*G[{0, 0, 1, 0}, x] + 
                          8*G[{0, 1 - x}, y]*G[{0, 0, 1, 0}, x] + 12*G[{0, -x}, y]*G[{0, 0, 1, 0}, x] - 
                          14*G[{1, 0}, y]*G[{0, 0, 1, 0}, x] - 12*G[{1, 1}, y]*G[{0, 0, 1, 0}, x] + 
                          2*G[{1, 1 - x}, y]*G[{0, 0, 1, 0}, x] + 7*G[{1 - x, 0}, y]*G[{0, 0, 1, 0}, x] + 
                          6*G[{1 - x, 1}, y]*G[{0, 0, 1, 0}, x] - G[{1 - x, 1 - x}, y]*G[{0, 0, 1, 0}, x] + 
                          12*G[{1 - x, -x}, y]*G[{0, 0, 1, 0}, x] + 2*G[{0, 0}, x]*G[{0, 0, 1, 0}, y] - 
                          2*G[{1, 0}, x]*G[{0, 0, 1, 0}, y] + 2*G[{1, 0}, x]*G[{0, 0, 1, 1 - x}, y] - 
                          12*G[{0, 0}, x]*G[{0, 0, 1 - x, 0}, y] + 4*G[{1, 0}, x]*G[{0, 0, 1 - x, 0}, y] - 
                          4*G[{1, 0}, x]*G[{0, 0, 1 - x, 1 - x}, y] + 6*G[{1, 0}, x]*G[{0, 0, -x, 0}, y] - 
                          6*G[{1, 0}, x]*G[{0, 0, -x, 1 - x}, y] - 6*G[{0, 0}, y]*G[{0, 1, 0, 0}, x] + 
                          6*G[{0, 1}, y]*G[{0, 1, 0, 0}, x] + 12*G[{0, 1 - x}, y]*G[{0, 1, 0, 0}, x] - 
                          12*G[{0, -x}, y]*G[{0, 1, 0, 0}, x] - 6*G[{1, 0}, y]*G[{0, 1, 0, 0}, x] - 
                          12*G[{1, 1}, y]*G[{0, 1, 0, 0}, x] + 18*G[{1, 1 - x}, y]*G[{0, 1, 0, 0}, x] + 
                          15*G[{1 - x, 0}, y]*G[{0, 1, 0, 0}, x] + 6*G[{1 - x, 1}, y]*G[{0, 1, 0, 0}, x] - 
                          9*G[{1 - x, 1 - x}, y]*G[{0, 1, 0, 0}, x] - 12*G[{1 - x, -x}, y]*G[{0, 1, 0, 0}, x] - 
                          4*G[{0, 0}, x]*G[{0, 1, 0, 0}, y] + 4*G[{1, 0}, x]*G[{0, 1, 0, 0}, y] - 
                          4*G[{1, 0}, x]*G[{0, 1, 0, 1 - x}, y] + 2*G[{0, 0}, y]*G[{0, 1, 1, 0}, x] - 
                          8*G[{0, 1 - x}, y]*G[{0, 1, 1, 0}, x] + 6*G[{0, -x}, y]*G[{0, 1, 1, 0}, x] + 
                          2*G[{1, 0}, y]*G[{0, 1, 1, 0}, x] - 8*G[{1, 1 - x}, y]*G[{0, 1, 1, 0}, x] - 
                          7*G[{1 - x, 0}, y]*G[{0, 1, 1, 0}, x] + 4*G[{1 - x, 1 - x}, y]*G[{0, 1, 1, 0}, x] + 
                          6*G[{1 - x, -x}, y]*G[{0, 1, 1, 0}, x] - 4*G[{0, 0}, x]*G[{0, 1, 1, 0}, y] + 
                          4*G[{1, 0}, x]*G[{0, 1, 1, 0}, y] - 4*G[{1, 0}, x]*G[{0, 1, 1, 1 - x}, y] + 
                          6*G[{0, 0}, x]*G[{0, 1, 1 - x, 0}, y] - 2*G[{1, 0}, x]*G[{0, 1, 1 - x, 0}, y] + 
                          2*G[{1, 0}, x]*G[{0, 1, 1 - x, 1 - x}, y] - 12*G[{0, 0}, x]*G[{0, 1 - x, 0, 0}, y] + 
                          4*G[{1, 0}, x]*G[{0, 1 - x, 0, 0}, y] - 4*G[{1, 0}, x]*G[{0, 1 - x, 0, 1 - x}, y] + 
                          2*G[{0, 0}, x]*G[{0, 1 - x, 1, 0}, y] - 2*G[{1, 0}, x]*G[{0, 1 - x, 1, 0}, y] + 
                          2*G[{1, 0}, x]*G[{0, 1 - x, 1, 1 - x}, y] + 6*G[{0, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 
                          2*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] + 2*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 1 - x}, y] + 
                          6*G[{1, 0}, x]*G[{0, 1 - x, -x, 0}, y] - 6*G[{1, 0}, x]*G[{0, 1 - x, -x, 1 - x}, y] + 
                          12*G[{1, 0}, x]*G[{0, -x, 0, 0}, y] - 12*G[{1, 0}, x]*G[{0, -x, 0, 1 - x}, y] + 
                          12*G[{0, 0}, x]*G[{0, -x, 1 - x, 0}, y] - 6*G[{1, 0}, x]*G[{0, -x, 1 - x, 0}, y] + 
                          6*G[{1, 0}, x]*G[{0, -x, 1 - x, 1 - x}, y] - 24*G[{1, 0}, x]*G[{0, -x, -x, 0}, y] + 
                          24*G[{1, 0}, x]*G[{0, -x, -x, 1 - x}, y] - 14*G[{0, 0}, y]*G[{1, 0, 0, 0}, x] + 
                          14*G[{0, 1 - x}, y]*G[{1, 0, 0, 0}, x] - 14*G[{1, 0}, y]*G[{1, 0, 0, 0}, x] + 
                          14*G[{1, 1 - x}, y]*G[{1, 0, 0, 0}, x] + 7*G[{1 - x, 0}, y]*G[{1, 0, 0, 0}, x] - 
                          7*G[{1 - x, 1 - x}, y]*G[{1, 0, 0, 0}, x] + 8*G[{0, 0}, x]*G[{1, 0, 0, 0}, y] - 
                          8*G[{1, 0}, x]*G[{1, 0, 0, 0}, y] + 8*G[{1, 0}, x]*G[{1, 0, 0, 1 - x}, y] + 
                          14*G[{0, 0}, y]*G[{1, 0, 1, 0}, x] - 6*G[{0, 1}, y]*G[{1, 0, 1, 0}, x] - 
                          8*G[{0, 1 - x}, y]*G[{1, 0, 1, 0}, x] - 12*G[{0, -x}, y]*G[{1, 0, 1, 0}, x] + 
                          14*G[{1, 0}, y]*G[{1, 0, 1, 0}, x] + 12*G[{1, 1}, y]*G[{1, 0, 1, 0}, x] - 
                          8*G[{1, 1 - x}, y]*G[{1, 0, 1, 0}, x] - 7*G[{1 - x, 0}, y]*G[{1, 0, 1, 0}, x] - 
                          6*G[{1 - x, 1}, y]*G[{1, 0, 1, 0}, x] + 4*G[{1 - x, 1 - x}, y]*G[{1, 0, 1, 0}, x] - 
                          12*G[{1 - x, -x}, y]*G[{1, 0, 1, 0}, x] - 4*G[{0, 0}, x]*G[{1, 0, 1, 0}, y] + 
                          4*G[{1, 0}, x]*G[{1, 0, 1, 0}, y] - 4*G[{1, 0}, x]*G[{1, 0, 1, 1 - x}, y] - 
                          12*G[{0, 0}, x]*G[{1, 0, 1 - x, 0}, y] + 4*G[{1, 0}, x]*G[{1, 0, 1 - x, 0}, y] - 
                          4*G[{1, 0}, x]*G[{1, 0, 1 - x, 1 - x}, y] + 12*G[{1, 0}, x]*G[{1, 0, -x, 0}, y] - 
                          12*G[{1, 0}, x]*G[{1, 0, -x, 1 - x}, y] + 6*G[{0, 0}, y]*G[{1, 1, 0, 0}, x] - 
                          6*G[{0, 1}, y]*G[{1, 1, 0, 0}, x] - 12*G[{0, -x}, y]*G[{1, 1, 0, 0}, x] + 
                          6*G[{1, 0}, y]*G[{1, 1, 0, 0}, x] + 12*G[{1, 1}, y]*G[{1, 1, 0, 0}, x] - 
                          3*G[{1 - x, 0}, y]*G[{1, 1, 0, 0}, x] - 6*G[{1 - x, 1}, y]*G[{1, 1, 0, 0}, x] - 
                          12*G[{1 - x, -x}, y]*G[{1, 1, 0, 0}, x] + 8*G[{0, 0}, x]*G[{1, 1, 0, 0}, y] - 
                          8*G[{1, 0}, x]*G[{1, 1, 0, 0}, y] + 8*G[{1, 0}, x]*G[{1, 1, 0, 1 - x}, y] - 
                          2*G[{0, 0}, y]*G[{1, 1, 1, 0}, x] + 2*G[{0, 1 - x}, y]*G[{1, 1, 1, 0}, x] - 
                          2*G[{1, 0}, y]*G[{1, 1, 1, 0}, x] + 2*G[{1, 1 - x}, y]*G[{1, 1, 1, 0}, x] + 
                          G[{1 - x, 0}, y]*G[{1, 1, 1, 0}, x] - G[{1 - x, 1 - x}, y]*G[{1, 1, 1, 0}, x] + 
                          8*G[{0, 0}, x]*G[{1, 1, 1, 0}, y] - 8*G[{1, 0}, x]*G[{1, 1, 1, 0}, y] + 
                          8*G[{1, 0}, x]*G[{1, 1, 1, 1 - x}, y] - 12*G[{0, 0}, x]*G[{1, 1, 1 - x, 0}, y] + 
                          4*G[{1, 0}, x]*G[{1, 1, 1 - x, 0}, y] - 4*G[{1, 0}, x]*G[{1, 1, 1 - x, 1 - x}, y] - 
                          12*G[{0, 0}, x]*G[{1, 1 - x, 0, 0}, y] + 4*G[{1, 0}, x]*G[{1, 1 - x, 0, 0}, y] - 
                          4*G[{1, 0}, x]*G[{1, 1 - x, 0, 1 - x}, y] - 4*G[{0, 0}, x]*G[{1, 1 - x, 1, 0}, y] + 
                          4*G[{1, 0}, x]*G[{1, 1 - x, 1, 0}, y] - 4*G[{1, 0}, x]*G[{1, 1 - x, 1, 1 - x}, y] + 
                          6*G[{0, 0}, x]*G[{1, 1 - x, 1 - x, 0}, y] - 2*G[{1, 0}, x]*G[{1, 1 - x, 1 - x, 0}, y] + 
                          2*G[{1, 0}, x]*G[{1, 1 - x, 1 - x, 1 - x}, y] + 12*G[{1, 0}, x]*G[{1, 1 - x, -x, 0}, y] - 
                          12*G[{1, 0}, x]*G[{1, 1 - x, -x, 1 - x}, y] - 12*G[{0, 0}, x]*G[{1 - x, 0, 0, 0}, y] + 
                          4*G[{1, 0}, x]*G[{1 - x, 0, 0, 0}, y] - 4*G[{1, 0}, x]*G[{1 - x, 0, 0, 1 - x}, y] + 
                          2*G[{0, 0}, x]*G[{1 - x, 0, 1, 0}, y] - 2*G[{1, 0}, x]*G[{1 - x, 0, 1, 0}, y] + 
                          2*G[{1, 0}, x]*G[{1 - x, 0, 1, 1 - x}, y] + 6*G[{0, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] - 
                          2*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] + 2*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 1 - x}, y] + 
                          6*G[{1, 0}, x]*G[{1 - x, 0, -x, 0}, y] - 6*G[{1, 0}, x]*G[{1 - x, 0, -x, 1 - x}, y] - 
                          4*G[{0, 0}, x]*G[{1 - x, 1, 0, 0}, y] + 4*G[{1, 0}, x]*G[{1 - x, 1, 0, 0}, y] - 
                          4*G[{1, 0}, x]*G[{1 - x, 1, 0, 1 - x}, y] - 4*G[{0, 0}, x]*G[{1 - x, 1, 1, 0}, y] + 
                          4*G[{1, 0}, x]*G[{1 - x, 1, 1, 0}, y] - 4*G[{1, 0}, x]*G[{1 - x, 1, 1, 1 - x}, y] + 
                          6*G[{0, 0}, x]*G[{1 - x, 1, 1 - x, 0}, y] - 2*G[{1, 0}, x]*G[{1 - x, 1, 1 - x, 0}, y] + 
                          2*G[{1, 0}, x]*G[{1 - x, 1, 1 - x, 1 - x}, y] + 6*G[{0, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] - 
                          2*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] + 2*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 1 - x}, y] + 
                          2*G[{0, 0}, x]*G[{1 - x, 1 - x, 1, 0}, y] - 2*G[{1, 0}, x]*G[{1 - x, 1 - x, 1, 0}, y] + 
                          2*G[{1, 0}, x]*G[{1 - x, 1 - x, 1, 1 - x}, y] - 3*G[{0, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] + 
                          G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] - G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x}, y] - 
                          6*G[{1, 0}, x]*G[{1 - x, 1 - x, -x, 0}, y] + 6*G[{1, 0}, x]*G[{1 - x, 1 - x, -x, 1 - x}, y] + 
                          12*G[{1, 0}, x]*G[{1 - x, -x, 0, 0}, y] - 12*G[{1, 0}, x]*G[{1 - x, -x, 0, 1 - x}, y] + 
                          12*G[{0, 0}, x]*G[{1 - x, -x, 1 - x, 0}, y] - 6*G[{1, 0}, x]*G[{1 - x, -x, 1 - x, 0}, y] + 
                          6*G[{1, 0}, x]*G[{1 - x, -x, 1 - x, 1 - x}, y] - 24*G[{1, 0}, x]*G[{1 - x, -x, -x, 0}, y] + 
                          24*G[{1, 0}, x]*G[{1 - x, -x, -x, 1 - x}, y] + 15*G[{0}, y]*G[{0, 0, 0, 0, 0}, x] - 
                          7*G[{0}, y]*G[{0, 0, 0, 1, 0}, x] - 2*G[{1}, y]*G[{0, 0, 0, 1, 0}, x] + 
                          9*G[{1 - x}, y]*G[{0, 0, 0, 1, 0}, x] - 8*G[{0}, x]*G[{0, 0, 0, 1 - x, 0}, y] - 
                          15*G[{0}, y]*G[{0, 0, 1, 0, 0}, x] - 18*G[{1}, y]*G[{0, 0, 1, 0, 0}, x] + 
                          9*G[{1 - x}, y]*G[{0, 0, 1, 0, 0}, x] + 7*G[{0}, y]*G[{0, 0, 1, 1, 0}, x] + 
                          8*G[{1}, y]*G[{0, 0, 1, 1, 0}, x] - 6*G[{1 - x}, y]*G[{0, 0, 1, 1, 0}, x] - 
                          2*G[{0}, x]*G[{0, 0, 1, 1 - x, 0}, y] - 8*G[{0}, x]*G[{0, 0, 1 - x, 0, 0}, y] + 
                          4*G[{0}, x]*G[{0, 0, 1 - x, 1 - x, 0}, y] + 6*G[{0}, x]*G[{0, 0, -x, 1 - x, 0}, y] - 
                          7*G[{0}, y]*G[{0, 1, 0, 0, 0}, x] - 14*G[{1}, y]*G[{0, 1, 0, 0, 0}, x] + 
                          21*G[{1 - x}, y]*G[{0, 1, 0, 0, 0}, x] + 7*G[{0}, y]*G[{0, 1, 0, 1, 0}, x] + 
                          8*G[{1}, y]*G[{0, 1, 0, 1, 0}, x] - 18*G[{1 - x}, y]*G[{0, 1, 0, 1, 0}, x] + 
                          4*G[{0}, x]*G[{0, 1, 0, 1 - x, 0}, y] + 3*G[{0}, y]*G[{0, 1, 1, 0, 0}, x] - 
                          6*G[{1 - x}, y]*G[{0, 1, 1, 0, 0}, x] - G[{0}, y]*G[{0, 1, 1, 1, 0}, x] - 
                          2*G[{1}, y]*G[{0, 1, 1, 1, 0}, x] + 3*G[{1 - x}, y]*G[{0, 1, 1, 1, 0}, x] + 
                          4*G[{0}, x]*G[{0, 1, 1, 1 - x, 0}, y] + 4*G[{0}, x]*G[{0, 1, 1 - x, 0, 0}, y] - 
                          2*G[{0}, x]*G[{0, 1, 1 - x, 1 - x, 0}, y] - 8*G[{0}, x]*G[{0, 1 - x, 0, 0, 0}, y] + 
                          4*G[{0}, x]*G[{0, 1 - x, 0, 1 - x, 0}, y] - 2*G[{0}, x]*G[{0, 1 - x, 1, 1 - x, 0}, y] + 
                          4*G[{0}, x]*G[{0, 1 - x, 1 - x, 0, 0}, y] - 2*G[{0}, x]*G[{0, 1 - x, 1 - x, 1 - x, 0}, y] + 
                          6*G[{0}, x]*G[{0, 1 - x, -x, 1 - x, 0}, y] + 12*G[{0}, x]*G[{0, -x, 0, 1 - x, 0}, y] + 
                          12*G[{0}, x]*G[{0, -x, 1 - x, 0, 0}, y] - 6*G[{0}, x]*G[{0, -x, 1 - x, 1 - x, 0}, y] - 
                          24*G[{0}, x]*G[{0, -x, -x, 1 - x, 0}, y] - 15*G[{0}, y]*G[{1, 0, 0, 0, 0}, x] + 
                          15*G[{1 - x}, y]*G[{1, 0, 0, 0, 0}, x] + 7*G[{0}, y]*G[{1, 0, 0, 1, 0}, x] + 
                          2*G[{1}, y]*G[{1, 0, 0, 1, 0}, x] - 8*G[{0}, x]*G[{1, 0, 0, 1 - x, 0}, y] + 
                          15*G[{0}, y]*G[{1, 0, 1, 0, 0}, x] + 18*G[{1}, y]*G[{1, 0, 1, 0, 0}, x] - 
                          12*G[{1 - x}, y]*G[{1, 0, 1, 0, 0}, x] - 7*G[{0}, y]*G[{1, 0, 1, 1, 0}, x] - 
                          8*G[{1}, y]*G[{1, 0, 1, 1, 0}, x] + 3*G[{1 - x}, y]*G[{1, 0, 1, 1, 0}, x] + 
                          4*G[{0}, x]*G[{1, 0, 1, 1 - x, 0}, y] - 8*G[{0}, x]*G[{1, 0, 1 - x, 0, 0}, y] + 
                          4*G[{0}, x]*G[{1, 0, 1 - x, 1 - x, 0}, y] + 12*G[{0}, x]*G[{1, 0, -x, 1 - x, 0}, y] + 
                          7*G[{0}, y]*G[{1, 1, 0, 0, 0}, x] + 14*G[{1}, y]*G[{1, 1, 0, 0, 0}, x] - 
                          7*G[{0}, y]*G[{1, 1, 0, 1, 0}, x] - 8*G[{1}, y]*G[{1, 1, 0, 1, 0}, x] + 
                          3*G[{1 - x}, y]*G[{1, 1, 0, 1, 0}, x] - 8*G[{0}, x]*G[{1, 1, 0, 1 - x, 0}, y] - 
                          3*G[{0}, y]*G[{1, 1, 1, 0, 0}, x] + 3*G[{1 - x}, y]*G[{1, 1, 1, 0, 0}, x] + 
                          G[{0}, y]*G[{1, 1, 1, 1, 0}, x] + 2*G[{1}, y]*G[{1, 1, 1, 1, 0}, x] - 
                          8*G[{0}, x]*G[{1, 1, 1, 1 - x, 0}, y] - 8*G[{0}, x]*G[{1, 1, 1 - x, 0, 0}, y] + 
                          4*G[{0}, x]*G[{1, 1, 1 - x, 1 - x, 0}, y] - 8*G[{0}, x]*G[{1, 1 - x, 0, 0, 0}, y] + 
                          4*G[{0}, x]*G[{1, 1 - x, 0, 1 - x, 0}, y] + 4*G[{0}, x]*G[{1, 1 - x, 1, 1 - x, 0}, y] + 
                          4*G[{0}, x]*G[{1, 1 - x, 1 - x, 0, 0}, y] - 2*G[{0}, x]*G[{1, 1 - x, 1 - x, 1 - x, 0}, y] + 
                          12*G[{0}, x]*G[{1, 1 - x, -x, 1 - x, 0}, y] - 8*G[{0}, x]*G[{1 - x, 0, 0, 0, 0}, y] + 
                          4*G[{0}, x]*G[{1 - x, 0, 0, 1 - x, 0}, y] - 2*G[{0}, x]*G[{1 - x, 0, 1, 1 - x, 0}, y] + 
                          4*G[{0}, x]*G[{1 - x, 0, 1 - x, 0, 0}, y] - 2*G[{0}, x]*G[{1 - x, 0, 1 - x, 1 - x, 0}, y] + 
                          6*G[{0}, x]*G[{1 - x, 0, -x, 1 - x, 0}, y] + 4*G[{0}, x]*G[{1 - x, 1, 0, 1 - x, 0}, y] + 
                          4*G[{0}, x]*G[{1 - x, 1, 1, 1 - x, 0}, y] + 4*G[{0}, x]*G[{1 - x, 1, 1 - x, 0, 0}, y] - 
                          2*G[{0}, x]*G[{1 - x, 1, 1 - x, 1 - x, 0}, y] + 4*G[{0}, x]*G[{1 - x, 1 - x, 0, 0, 0}, y] - 
                          2*G[{0}, x]*G[{1 - x, 1 - x, 0, 1 - x, 0}, y] - 2*G[{0}, x]*G[{1 - x, 1 - x, 1, 1 - x, 0}, y] - 
                          2*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0, 0}, y] + G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x, 0}, y] - 
                          6*G[{0}, x]*G[{1 - x, 1 - x, -x, 1 - x, 0}, y] + 12*G[{0}, x]*G[{1 - x, -x, 0, 1 - x, 0}, y] + 
                          12*G[{0}, x]*G[{1 - x, -x, 1 - x, 0, 0}, y] - 6*G[{0}, x]*G[{1 - x, -x, 1 - x, 1 - x, 0}, y] - 
                          24*G[{0}, x]*G[{1 - x, -x, -x, 1 - x, 0}, y] - 16*G[{0, 0, 0, 0, 0, 0}, y] - 
                          9*G[{0, 0, 0, 0, 1, 0}, x] + 8*G[{0, 0, 0, 0, 1, 0}, y] - 9*G[{0, 0, 0, 1, 0, 0}, x] + 
                          8*G[{0, 0, 0, 1, 0, 0}, y] + 6*G[{0, 0, 0, 1, 1, 0}, x] - 4*G[{0, 0, 0, 1, 1, 0}, y] + 
                          8*G[{0, 0, 0, 1 - x, 1, 0}, y] - 21*G[{0, 0, 1, 0, 0, 0}, x] + 8*G[{0, 0, 1, 0, 0, 0}, y] + 
                          18*G[{0, 0, 1, 0, 1, 0}, x] + 2*G[{0, 0, 1, 0, 1, 0}, y] + 6*G[{0, 0, 1, 1, 0, 0}, x] - 
                          4*G[{0, 0, 1, 1, 0, 0}, y] - 3*G[{0, 0, 1, 1, 1, 0}, x] - 4*G[{0, 0, 1, 1, 1, 0}, y] + 
                          2*G[{0, 0, 1, 1 - x, 1, 0}, y] + 8*G[{0, 0, 1 - x, 0, 1, 0}, y] + 8*G[{0, 0, 1 - x, 1, 0, 0}, y] + 
                          8*G[{0, 0, 1 - x, 1, 1, 0}, y] - 4*G[{0, 0, 1 - x, 1 - x, 1, 0}, y] - 
                          6*G[{0, 0, -x, 0, 1, 0}, y] - 6*G[{0, 0, -x, 1 - x, 1, 0}, y] - 15*G[{0, 1, 0, 0, 0, 0}, x] + 
                          8*G[{0, 1, 0, 0, 0, 0}, y] - 4*G[{0, 1, 0, 0, 1, 0}, y] + 12*G[{0, 1, 0, 1, 0, 0}, x] - 
                          4*G[{0, 1, 0, 1, 0, 0}, y] - 3*G[{0, 1, 0, 1, 1, 0}, x] + 2*G[{0, 1, 0, 1, 1, 0}, y] - 
                          4*G[{0, 1, 0, 1 - x, 1, 0}, y] - 4*G[{0, 1, 1, 0, 0, 0}, y] - 3*G[{0, 1, 1, 0, 1, 0}, x] - 
                          4*G[{0, 1, 1, 0, 1, 0}, y] - 3*G[{0, 1, 1, 1, 0, 0}, x] + 2*G[{0, 1, 1, 1, 0, 0}, y] + 
                          5*G[{0, 1, 1, 1, 1, 0}, y] - 4*G[{0, 1, 1, 1 - x, 1, 0}, y] - 4*G[{0, 1, 1 - x, 0, 1, 0}, y] - 
                          4*G[{0, 1, 1 - x, 1, 0, 0}, y] - 4*G[{0, 1, 1 - x, 1, 1, 0}, y] + 
                          2*G[{0, 1, 1 - x, 1 - x, 1, 0}, y] + 8*G[{0, 1 - x, 0, 0, 1, 0}, y] + 
                          8*G[{0, 1 - x, 0, 1, 0, 0}, y] + 8*G[{0, 1 - x, 0, 1, 1, 0}, y] - 
                          4*G[{0, 1 - x, 0, 1 - x, 1, 0}, y] + 8*G[{0, 1 - x, 1, 0, 0, 0}, y] + 
                          2*G[{0, 1 - x, 1, 0, 1, 0}, y] + 8*G[{0, 1 - x, 1, 1, 0, 0}, y] + 2*G[{0, 1 - x, 1, 1, 1, 0}, y] + 
                          2*G[{0, 1 - x, 1, 1 - x, 1, 0}, y] - 4*G[{0, 1 - x, 1 - x, 0, 1, 0}, y] - 
                          4*G[{0, 1 - x, 1 - x, 1, 0, 0}, y] - 4*G[{0, 1 - x, 1 - x, 1, 1, 0}, y] + 
                          2*G[{0, 1 - x, 1 - x, 1 - x, 1, 0}, y] - 6*G[{0, 1 - x, -x, 0, 1, 0}, y] - 
                          6*G[{0, 1 - x, -x, 1 - x, 1, 0}, y] - 12*G[{0, -x, 0, 0, 1, 0}, y] - 
                          12*G[{0, -x, 0, 1, 0, 0}, y] - 6*G[{0, -x, 0, 1, 1, 0}, y] - 12*G[{0, -x, 0, 1 - x, 1, 0}, y] - 
                          12*G[{0, -x, 1 - x, 0, 1, 0}, y] - 12*G[{0, -x, 1 - x, 1, 0, 0}, y] - 
                          6*G[{0, -x, 1 - x, 1, 1, 0}, y] + 6*G[{0, -x, 1 - x, 1 - x, 1, 0}, y] + 
                          24*G[{0, -x, -x, 0, 1, 0}, y] + 24*G[{0, -x, -x, 1 - x, 1, 0}, y] - 16*G[{1, 0, 0, 0, 0, 0}, y] + 
                          9*G[{1, 0, 0, 0, 1, 0}, x] + 8*G[{1, 0, 0, 0, 1, 0}, y] + 9*G[{1, 0, 0, 1, 0, 0}, x] + 
                          8*G[{1, 0, 0, 1, 0, 0}, y] - 6*G[{1, 0, 0, 1, 1, 0}, x] - 4*G[{1, 0, 0, 1, 1, 0}, y] + 
                          8*G[{1, 0, 0, 1 - x, 1, 0}, y] + 21*G[{1, 0, 1, 0, 0, 0}, x] + 8*G[{1, 0, 1, 0, 0, 0}, y] - 
                          18*G[{1, 0, 1, 0, 1, 0}, x] - 4*G[{1, 0, 1, 0, 1, 0}, y] - 6*G[{1, 0, 1, 1, 0, 0}, x] - 
                          4*G[{1, 0, 1, 1, 0, 0}, y] + 3*G[{1, 0, 1, 1, 1, 0}, x] + 2*G[{1, 0, 1, 1, 1, 0}, y] - 
                          4*G[{1, 0, 1, 1 - x, 1, 0}, y] + 8*G[{1, 0, 1 - x, 0, 1, 0}, y] + 8*G[{1, 0, 1 - x, 1, 0, 0}, y] + 
                          8*G[{1, 0, 1 - x, 1, 1, 0}, y] - 4*G[{1, 0, 1 - x, 1 - x, 1, 0}, y] - 
                          12*G[{1, 0, -x, 0, 1, 0}, y] - 12*G[{1, 0, -x, 1 - x, 1, 0}, y] + 15*G[{1, 1, 0, 0, 0, 0}, x] - 
                          16*G[{1, 1, 0, 0, 0, 0}, y] + 8*G[{1, 1, 0, 0, 1, 0}, y] - 12*G[{1, 1, 0, 1, 0, 0}, x] + 
                          8*G[{1, 1, 0, 1, 0, 0}, y] + 3*G[{1, 1, 0, 1, 1, 0}, x] - 4*G[{1, 1, 0, 1, 1, 0}, y] + 
                          8*G[{1, 1, 0, 1 - x, 1, 0}, y] - 16*G[{1, 1, 1, 0, 0, 0}, y] + 3*G[{1, 1, 1, 0, 1, 0}, x] + 
                          8*G[{1, 1, 1, 0, 1, 0}, y] + 3*G[{1, 1, 1, 1, 0, 0}, x] - 16*G[{1, 1, 1, 1, 0, 0}, y] - 
                          16*G[{1, 1, 1, 1, 1, 0}, y] + 8*G[{1, 1, 1, 1 - x, 1, 0}, y] + 8*G[{1, 1, 1 - x, 0, 1, 0}, y] + 
                          8*G[{1, 1, 1 - x, 1, 0, 0}, y] + 8*G[{1, 1, 1 - x, 1, 1, 0}, y] - 
                          4*G[{1, 1, 1 - x, 1 - x, 1, 0}, y] + 8*G[{1, 1 - x, 0, 0, 1, 0}, y] + 
                          8*G[{1, 1 - x, 0, 1, 0, 0}, y] + 8*G[{1, 1 - x, 0, 1, 1, 0}, y] - 
                          4*G[{1, 1 - x, 0, 1 - x, 1, 0}, y] + 8*G[{1, 1 - x, 1, 0, 0, 0}, y] - 
                          4*G[{1, 1 - x, 1, 0, 1, 0}, y] + 8*G[{1, 1 - x, 1, 1, 0, 0}, y] + 8*G[{1, 1 - x, 1, 1, 1, 0}, y] - 
                          4*G[{1, 1 - x, 1, 1 - x, 1, 0}, y] - 4*G[{1, 1 - x, 1 - x, 0, 1, 0}, y] - 
                          4*G[{1, 1 - x, 1 - x, 1, 0, 0}, y] - 4*G[{1, 1 - x, 1 - x, 1, 1, 0}, y] + 
                          2*G[{1, 1 - x, 1 - x, 1 - x, 1, 0}, y] - 12*G[{1, 1 - x, -x, 0, 1, 0}, y] - 
                          12*G[{1, 1 - x, -x, 1 - x, 1, 0}, y] + 8*G[{1 - x, 0, 0, 0, 1, 0}, y] + 
                          8*G[{1 - x, 0, 0, 1, 0, 0}, y] + 8*G[{1 - x, 0, 0, 1, 1, 0}, y] - 
                          4*G[{1 - x, 0, 0, 1 - x, 1, 0}, y] + 8*G[{1 - x, 0, 1, 0, 0, 0}, y] + 
                          2*G[{1 - x, 0, 1, 0, 1, 0}, y] + 8*G[{1 - x, 0, 1, 1, 0, 0}, y] + 2*G[{1 - x, 0, 1, 1, 1, 0}, y] + 
                          2*G[{1 - x, 0, 1, 1 - x, 1, 0}, y] - 4*G[{1 - x, 0, 1 - x, 0, 1, 0}, y] - 
                          4*G[{1 - x, 0, 1 - x, 1, 0, 0}, y] - 4*G[{1 - x, 0, 1 - x, 1, 1, 0}, y] + 
                          2*G[{1 - x, 0, 1 - x, 1 - x, 1, 0}, y] - 6*G[{1 - x, 0, -x, 0, 1, 0}, y] - 
                          6*G[{1 - x, 0, -x, 1 - x, 1, 0}, y] + 8*G[{1 - x, 1, 0, 0, 0, 0}, y] - 
                          4*G[{1 - x, 1, 0, 0, 1, 0}, y] - 4*G[{1 - x, 1, 0, 1, 0, 0}, y] + 2*G[{1 - x, 1, 0, 1, 1, 0}, y] - 
                          4*G[{1 - x, 1, 0, 1 - x, 1, 0}, y] + 8*G[{1 - x, 1, 1, 0, 0, 0}, y] - 
                          4*G[{1 - x, 1, 1, 0, 1, 0}, y] + 8*G[{1 - x, 1, 1, 1, 0, 0}, y] + 8*G[{1 - x, 1, 1, 1, 1, 0}, y] - 
                          4*G[{1 - x, 1, 1, 1 - x, 1, 0}, y] - 4*G[{1 - x, 1, 1 - x, 0, 1, 0}, y] - 
                          4*G[{1 - x, 1, 1 - x, 1, 0, 0}, y] - 4*G[{1 - x, 1, 1 - x, 1, 1, 0}, y] + 
                          2*G[{1 - x, 1, 1 - x, 1 - x, 1, 0}, y] - 4*G[{1 - x, 1 - x, 0, 0, 1, 0}, y] - 
                          4*G[{1 - x, 1 - x, 0, 1, 0, 0}, y] - 4*G[{1 - x, 1 - x, 0, 1, 1, 0}, y] + 
                          2*G[{1 - x, 1 - x, 0, 1 - x, 1, 0}, y] - 4*G[{1 - x, 1 - x, 1, 0, 0, 0}, y] + 
                          2*G[{1 - x, 1 - x, 1, 0, 1, 0}, y] - 4*G[{1 - x, 1 - x, 1, 1, 0, 0}, y] - 
                          4*G[{1 - x, 1 - x, 1, 1, 1, 0}, y] + 2*G[{1 - x, 1 - x, 1, 1 - x, 1, 0}, y] + 
                          2*G[{1 - x, 1 - x, 1 - x, 0, 1, 0}, y] + 2*G[{1 - x, 1 - x, 1 - x, 1, 0, 0}, y] + 
                          2*G[{1 - x, 1 - x, 1 - x, 1, 1, 0}, y] - G[{1 - x, 1 - x, 1 - x, 1 - x, 1, 0}, y] + 
                          6*G[{1 - x, 1 - x, -x, 0, 1, 0}, y] + 6*G[{1 - x, 1 - x, -x, 1 - x, 1, 0}, y] - 
                          12*G[{1 - x, -x, 0, 0, 1, 0}, y] - 12*G[{1 - x, -x, 0, 1, 0, 0}, y] - 
                          6*G[{1 - x, -x, 0, 1, 1, 0}, y] - 12*G[{1 - x, -x, 0, 1 - x, 1, 0}, y] - 
                          12*G[{1 - x, -x, 1 - x, 0, 1, 0}, y] - 12*G[{1 - x, -x, 1 - x, 1, 0, 0}, y] - 
                          6*G[{1 - x, -x, 1 - x, 1, 1, 0}, y] + 6*G[{1 - x, -x, 1 - x, 1 - x, 1, 0}, y] + 
                          24*G[{1 - x, -x, -x, 0, 1, 0}, y] + 24*G[{1 - x, -x, -x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(6*G[{0, 0}, x]*G[{0, 0}, y] - 2*G[{0, 0}, y]*G[{0, 1}, x] - 2*G[{0, 0}, x]*G[{0, 1}, y] - 
                           8*G[{0, 0}, x]*G[{0, 1 - x}, y] + 8*G[{0, 1}, x]*G[{0, 1 - x}, y] - 
                           6*G[{0, 1}, x]*G[{0, -x}, y] - 6*G[{0, 0}, y]*G[{1, 0}, x] + 2*G[{0, 1}, y]*G[{1, 0}, x] + 
                           4*G[{0, 1 - x}, y]*G[{1, 0}, x] + 6*G[{0, -x}, y]*G[{1, 0}, x] + 6*G[{0, 0}, x]*G[{1, 0}, y] - 
                           2*G[{0, 1}, x]*G[{1, 0}, y] - 6*G[{1, 0}, x]*G[{1, 0}, y] + 2*G[{0, 0}, y]*G[{1, 1}, x] - 
                           2*G[{0, 1 - x}, y]*G[{1, 1}, x] + 2*G[{1, 0}, y]*G[{1, 1}, x] + 4*G[{0, 0}, x]*G[{1, 1}, y] - 
                           4*G[{1, 0}, x]*G[{1, 1}, y] - 2*G[{0, 0}, x]*G[{1, 1 - x}, y] + 8*G[{0, 1}, x]*G[{1, 1 - x}, y] + 
                           4*G[{1, 0}, x]*G[{1, 1 - x}, y] - 2*G[{1, 1}, x]*G[{1, 1 - x}, y] - 
                           7*G[{0, 0}, x]*G[{1 - x, 0}, y] + 7*G[{0, 1}, x]*G[{1 - x, 0}, y] + 
                           3*G[{1, 0}, x]*G[{1 - x, 0}, y] - G[{1, 1}, x]*G[{1 - x, 0}, y] - 
                           2*G[{0, 0}, x]*G[{1 - x, 1}, y] + 2*G[{1, 0}, x]*G[{1 - x, 1}, y] + 
                           G[{0, 0}, x]*G[{1 - x, 1 - x}, y] - 4*G[{0, 1}, x]*G[{1 - x, 1 - x}, y] - 
                           2*G[{1, 0}, x]*G[{1 - x, 1 - x}, y] + G[{1, 1}, x]*G[{1 - x, 1 - x}, y] - 
                           6*G[{0, 1}, x]*G[{1 - x, -x}, y] + 6*G[{1, 0}, x]*G[{1 - x, -x}, y] + 
                           7*G[{0}, y]*G[{0, 0, 0}, x] + 2*G[{1}, y]*G[{0, 0, 0}, x] - G[{1 - x}, y]*G[{0, 0, 0}, x] + 
                           4*G[{0}, x]*G[{0, 0, 0}, y] - 4*G[{1}, x]*G[{0, 0, 0}, y] - 7*G[{0}, y]*G[{0, 0, 1}, x] - 
                           8*G[{1}, y]*G[{0, 0, 1}, x] + 6*G[{1 - x}, y]*G[{0, 0, 1}, x] + 2*G[{0}, x]*G[{0, 0, 1}, y] - 
                           2*G[{1}, x]*G[{0, 0, 1}, y] - 4*G[{0}, x]*G[{0, 0, 1 - x}, y] + 6*G[{1}, x]*G[{0, 0, -x}, y] - 
                           3*G[{0}, y]*G[{0, 1, 0}, x] - 4*G[{1}, y]*G[{0, 1, 0}, x] + 10*G[{1 - x}, y]*G[{0, 1, 0}, x] - 
                           2*G[{0}, x]*G[{0, 1, 0}, y] + 2*G[{1}, x]*G[{0, 1, 0}, y] + G[{0}, y]*G[{0, 1, 1}, x] + 
                           2*G[{1}, y]*G[{0, 1, 1}, x] - 3*G[{1 - x}, y]*G[{0, 1, 1}, x] - 4*G[{0}, x]*G[{0, 1, 1}, y] + 
                           4*G[{1}, x]*G[{0, 1, 1}, y] + 2*G[{0}, x]*G[{0, 1, 1 - x}, y] - 6*G[{0}, x]*G[{0, 1 - x, 0}, y] + 
                           2*G[{1}, x]*G[{0, 1 - x, 0}, y] + 2*G[{0}, x]*G[{0, 1 - x, 1}, y] - 
                           2*G[{1}, x]*G[{0, 1 - x, 1}, y] + 2*G[{0}, x]*G[{0, 1 - x, 1 - x}, y] + 
                           6*G[{1}, x]*G[{0, 1 - x, -x}, y] + 6*G[{1}, x]*G[{0, -x, 0}, y] + 
                           6*G[{0}, x]*G[{0, -x, 1 - x}, y] - 24*G[{1}, x]*G[{0, -x, -x}, y] - 7*G[{0}, y]*G[{1, 0, 0}, x] - 
                           2*G[{1}, y]*G[{1, 0, 0}, x] + 4*G[{0}, x]*G[{1, 0, 0}, y] - 4*G[{1}, x]*G[{1, 0, 0}, y] + 
                           7*G[{0}, y]*G[{1, 0, 1}, x] + 8*G[{1}, y]*G[{1, 0, 1}, x] - 3*G[{1 - x}, y]*G[{1, 0, 1}, x] - 
                           4*G[{0}, x]*G[{1, 0, 1}, y] + 4*G[{1}, x]*G[{1, 0, 1}, y] - 4*G[{0}, x]*G[{1, 0, 1 - x}, y] + 
                           12*G[{1}, x]*G[{1, 0, -x}, y] + 3*G[{0}, y]*G[{1, 1, 0}, x] + 4*G[{1}, y]*G[{1, 1, 0}, x] - 
                           G[{1 - x}, y]*G[{1, 1, 0}, x] + 4*G[{0}, x]*G[{1, 1, 0}, y] - 4*G[{1}, x]*G[{1, 1, 0}, y] - 
                           G[{0}, y]*G[{1, 1, 1}, x] - 2*G[{1}, y]*G[{1, 1, 1}, x] + 8*G[{0}, x]*G[{1, 1, 1}, y] - 
                           8*G[{1}, x]*G[{1, 1, 1}, y] - 4*G[{0}, x]*G[{1, 1, 1 - x}, y] - 6*G[{0}, x]*G[{1, 1 - x, 0}, y] + 
                           2*G[{1}, x]*G[{1, 1 - x, 0}, y] - 4*G[{0}, x]*G[{1, 1 - x, 1}, y] + 
                           4*G[{1}, x]*G[{1, 1 - x, 1}, y] + 2*G[{0}, x]*G[{1, 1 - x, 1 - x}, y] + 
                           12*G[{1}, x]*G[{1, 1 - x, -x}, y] - 6*G[{0}, x]*G[{1 - x, 0, 0}, y] + 
                           2*G[{1}, x]*G[{1 - x, 0, 0}, y] + 2*G[{0}, x]*G[{1 - x, 0, 1}, y] - 
                           2*G[{1}, x]*G[{1 - x, 0, 1}, y] + 2*G[{0}, x]*G[{1 - x, 0, 1 - x}, y] + 
                           6*G[{1}, x]*G[{1 - x, 0, -x}, y] - 2*G[{0}, x]*G[{1 - x, 1, 0}, y] + 
                           2*G[{1}, x]*G[{1 - x, 1, 0}, y] - 4*G[{0}, x]*G[{1 - x, 1, 1}, y] + 
                           4*G[{1}, x]*G[{1 - x, 1, 1}, y] + 2*G[{0}, x]*G[{1 - x, 1, 1 - x}, y] + 
                           3*G[{0}, x]*G[{1 - x, 1 - x, 0}, y] - G[{1}, x]*G[{1 - x, 1 - x, 0}, y] + 
                           2*G[{0}, x]*G[{1 - x, 1 - x, 1}, y] - 2*G[{1}, x]*G[{1 - x, 1 - x, 1}, y] - 
                           G[{0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 6*G[{1}, x]*G[{1 - x, 1 - x, -x}, y] + 
                           6*G[{1}, x]*G[{1 - x, -x, 0}, y] + 6*G[{0}, x]*G[{1 - x, -x, 1 - x}, y] - 
                           24*G[{1}, x]*G[{1 - x, -x, -x}, y] + G[{0, 0, 0, 0}, x] - 6*G[{0, 0, 0, 1}, x] + 
                           4*G[{0, 0, 0, 1}, y] - 8*G[{0, 0, 0, 1 - x}, y] - 10*G[{0, 0, 1, 0}, x] + 3*G[{0, 0, 1, 1}, x] + 
                           4*G[{0, 0, 1, 1}, y] - 2*G[{0, 0, 1, 1 - x}, y] - 4*G[{0, 0, 1 - x, 0}, y] - 
                           8*G[{0, 0, 1 - x, 1}, y] + 4*G[{0, 0, 1 - x, 1 - x}, y] + 6*G[{0, 0, -x, 1 - x}, y] + 
                           3*G[{0, 1, 0, 1}, x] - 2*G[{0, 1, 0, 1}, y] + 4*G[{0, 1, 0, 1 - x}, y] + G[{0, 1, 1, 0}, x] - 
                           5*G[{0, 1, 1, 1}, y] + 4*G[{0, 1, 1, 1 - x}, y] + 2*G[{0, 1, 1 - x, 0}, y] + 
                           4*G[{0, 1, 1 - x, 1}, y] - 2*G[{0, 1, 1 - x, 1 - x}, y] - 4*G[{0, 1 - x, 0, 0}, y] - 
                           8*G[{0, 1 - x, 0, 1}, y] + 4*G[{0, 1 - x, 0, 1 - x}, y] - 2*G[{0, 1 - x, 1, 1}, y] - 
                           2*G[{0, 1 - x, 1, 1 - x}, y] + 2*G[{0, 1 - x, 1 - x, 0}, y] + 4*G[{0, 1 - x, 1 - x, 1}, y] - 
                           2*G[{0, 1 - x, 1 - x, 1 - x}, y] + 6*G[{0, 1 - x, -x, 1 - x}, y] + 6*G[{0, -x, 0, 1}, y] + 
                           12*G[{0, -x, 0, 1 - x}, y] + 6*G[{0, -x, 1 - x, 0}, y] + 6*G[{0, -x, 1 - x, 1}, y] - 
                           6*G[{0, -x, 1 - x, 1 - x}, y] - 24*G[{0, -x, -x, 1 - x}, y] - G[{1, 0, 0, 0}, x] + 
                           6*G[{1, 0, 0, 1}, x] + 4*G[{1, 0, 0, 1}, y] - 8*G[{1, 0, 0, 1 - x}, y] + 10*G[{1, 0, 1, 0}, x] - 
                           3*G[{1, 0, 1, 1}, x] - 2*G[{1, 0, 1, 1}, y] + 4*G[{1, 0, 1, 1 - x}, y] - 
                           4*G[{1, 0, 1 - x, 0}, y] - 8*G[{1, 0, 1 - x, 1}, y] + 4*G[{1, 0, 1 - x, 1 - x}, y] + 
                           12*G[{1, 0, -x, 1 - x}, y] - 3*G[{1, 1, 0, 1}, x] + 4*G[{1, 1, 0, 1}, y] - 
                           8*G[{1, 1, 0, 1 - x}, y] - G[{1, 1, 1, 0}, x] + 16*G[{1, 1, 1, 1}, y] - 
                           8*G[{1, 1, 1, 1 - x}, y] - 4*G[{1, 1, 1 - x, 0}, y] - 8*G[{1, 1, 1 - x, 1}, y] + 
                           4*G[{1, 1, 1 - x, 1 - x}, y] - 4*G[{1, 1 - x, 0, 0}, y] - 8*G[{1, 1 - x, 0, 1}, y] + 
                           4*G[{1, 1 - x, 0, 1 - x}, y] - 8*G[{1, 1 - x, 1, 1}, y] + 4*G[{1, 1 - x, 1, 1 - x}, y] + 
                           2*G[{1, 1 - x, 1 - x, 0}, y] + 4*G[{1, 1 - x, 1 - x, 1}, y] - 2*G[{1, 1 - x, 1 - x, 1 - x}, y] + 
                           12*G[{1, 1 - x, -x, 1 - x}, y] - 4*G[{1 - x, 0, 0, 0}, y] - 8*G[{1 - x, 0, 0, 1}, y] + 
                           4*G[{1 - x, 0, 0, 1 - x}, y] - 2*G[{1 - x, 0, 1, 1}, y] - 2*G[{1 - x, 0, 1, 1 - x}, y] + 
                           2*G[{1 - x, 0, 1 - x, 0}, y] + 4*G[{1 - x, 0, 1 - x, 1}, y] - 2*G[{1 - x, 0, 1 - x, 1 - x}, y] + 
                           6*G[{1 - x, 0, -x, 1 - x}, y] - 2*G[{1 - x, 1, 0, 1}, y] + 4*G[{1 - x, 1, 0, 1 - x}, y] - 
                           8*G[{1 - x, 1, 1, 1}, y] + 4*G[{1 - x, 1, 1, 1 - x}, y] + 2*G[{1 - x, 1, 1 - x, 0}, y] + 
                           4*G[{1 - x, 1, 1 - x, 1}, y] - 2*G[{1 - x, 1, 1 - x, 1 - x}, y] + 2*G[{1 - x, 1 - x, 0, 0}, y] + 
                           4*G[{1 - x, 1 - x, 0, 1}, y] - 2*G[{1 - x, 1 - x, 0, 1 - x}, y] + 4*G[{1 - x, 1 - x, 1, 1}, y] - 
                           2*G[{1 - x, 1 - x, 1, 1 - x}, y] - G[{1 - x, 1 - x, 1 - x, 0}, y] - 
                           2*G[{1 - x, 1 - x, 1 - x, 1}, y] + G[{1 - x, 1 - x, 1 - x, 1 - x}, y] - 
                           6*G[{1 - x, 1 - x, -x, 1 - x}, y] + 6*G[{1 - x, -x, 0, 1}, y] + 12*G[{1 - x, -x, 0, 1 - x}, y] + 
                           6*G[{1 - x, -x, 1 - x, 0}, y] + 6*G[{1 - x, -x, 1 - x, 1}, y] - 
                           6*G[{1 - x, -x, 1 - x, 1 - x}, y] - 24*G[{1 - x, -x, -x, 1 - x}, y]) + 
                         
                         zeta[3]*(26*G[{0}, y]*G[{0, 0}, x] + 30*G[{1}, y]*G[{0, 0}, x] - 39*G[{1 - x}, y]*G[{0, 0}, x] + 
                           20*G[{0}, x]*G[{0, 0}, y] - 20*G[{1}, x]*G[{0, 0}, y] - 10*G[{0}, y]*G[{0, 1}, x] - 
                           14*G[{1}, y]*G[{0, 1}, x] + 27*G[{1 - x}, y]*G[{0, 1}, x] - 6*G[{0}, x]*G[{0, 1}, y] + 
                           6*G[{1}, x]*G[{0, 1}, y] - 12*G[{0}, x]*G[{0, 1 - x}, y] + 14*G[{1}, x]*G[{0, 1 - x}, y] + 
                           12*G[{1}, x]*G[{0, -x}, y] - 26*G[{0}, y]*G[{1, 0}, x] - 30*G[{1}, y]*G[{1, 0}, x] + 
                           29*G[{1 - x}, y]*G[{1, 0}, x] + 20*G[{0}, x]*G[{1, 0}, y] - 20*G[{1}, x]*G[{1, 0}, y] + 
                           10*G[{0}, y]*G[{1, 1}, x] + 14*G[{1}, y]*G[{1, 1}, x] - 3*G[{1 - x}, y]*G[{1, 1}, x] + 
                           12*G[{0}, x]*G[{1, 1}, y] - 12*G[{1}, x]*G[{1, 1}, y] - 30*G[{0}, x]*G[{1, 1 - x}, y] + 
                           14*G[{1}, x]*G[{1, 1 - x}, y] - 26*G[{0}, x]*G[{1 - x, 0}, y] + 10*G[{1}, x]*G[{1 - x, 0}, y] - 
                           6*G[{0}, x]*G[{1 - x, 1}, y] + 6*G[{1}, x]*G[{1 - x, 1}, y] + 15*G[{0}, x]*G[{1 - x, 1 - x}, y] - 
                           7*G[{1}, x]*G[{1 - x, 1 - x}, y] + 12*G[{1}, x]*G[{1 - x, -x}, y] + 39*G[{0, 0, 0}, x] + 
                           8*G[{0, 0, 0}, y] - 27*G[{0, 0, 1}, x] - 6*G[{0, 0, 1}, y] - 12*G[{0, 0, 1 - x}, y] - 
                           29*G[{0, 1, 0}, x] - 4*G[{0, 1, 0}, y] + 3*G[{0, 1, 1}, x] + 9*G[{0, 1, 1}, y] + 
                           6*G[{0, 1, 1 - x}, y] - 20*G[{0, 1 - x, 0}, y] + 6*G[{0, 1 - x, 1 - x}, y] + 
                           12*G[{0, -x, 1 - x}, y] - 39*G[{1, 0, 0}, x] + 8*G[{1, 0, 0}, y] + 27*G[{1, 0, 1}, x] + 
                           6*G[{1, 0, 1}, y] - 12*G[{1, 0, 1 - x}, y] + 29*G[{1, 1, 0}, x] + 8*G[{1, 1, 0}, y] - 
                           3*G[{1, 1, 1}, x] - 24*G[{1, 1, 1}, y] - 12*G[{1, 1, 1 - x}, y] - 20*G[{1, 1 - x, 0}, y] + 
                           12*G[{1, 1 - x, 1}, y] + 6*G[{1, 1 - x, 1 - x}, y] - 20*G[{1 - x, 0, 0}, y] + 
                           6*G[{1 - x, 0, 1 - x}, y] - 4*G[{1 - x, 1, 0}, y] + 12*G[{1 - x, 1, 1}, y] + 
                           6*G[{1 - x, 1, 1 - x}, y] + 10*G[{1 - x, 1 - x, 0}, y] - 6*G[{1 - x, 1 - x, 1}, y] - 
                           3*G[{1 - x, 1 - x, 1 - x}, y] + 12*G[{1 - x, -x, 1 - x}, y]) + 
                         
                         zeta[4]*((-115*G[{0}, x]*G[{0}, y] + 115*G[{0}, y]*G[{1}, x] - 184*G[{0}, x]*G[{1}, y] + 
                            184*G[{1}, x]*G[{1}, y] + 266*G[{0}, x]*G[{1 - x}, y] - 167*G[{1}, x]*G[{1 - x}, y] - 
                            266*G[{0, 0}, x] - 86*G[{0, 0}, y] + 167*G[{0, 1}, x] + 64*G[{0, 1}, y] + 40*G[{0, 1 - x}, y] + 
                            266*G[{1, 0}, x] - 86*G[{1, 0}, y] - 167*G[{1, 1}, x] - 20*G[{1, 1}, y] + 184*G[{1, 1 - x}, y] + 
                            115*G[{1 - x, 0}, y] + 10*G[{1 - x, 1}, y] - 92*G[{1 - x, 1 - x}, y]))/4 + 
                         
                         3*zeta[5]*(31*G[{0}, x] + 18*G[{0}, y] - 31*G[{1}, x] + 6*G[{1}, y] - 31*G[{1 - x}, y]) + 
                         
                         (-2379*zeta[6])/16 + 
                         
                         zeta[2]*(21*G[{0}, x] + 10*G[{0}, y] - 21*G[{1}, x] + 24*G[{1}, y] - 21*G[{1 - x}, y])*zeta[3] + 
                         
                         (27*zeta[3]^2)/2
                       )
                   +e^7*(
                         Help["ladder2L", 16]
                       ),
              g[17]->
                   +e^0*(
                         1
                       )
                   +e^1*(
                         -2*(G[{0}, x] + G[{0}, y])
                       )
                   +e^2*(
                         4*G[{0}, x]*G[{0}, y] + 4*G[{0, 0}, x] + 4*G[{0, 0}, y] - 3*G[{1, 0}, x] - G[{1, 0}, y] + 
                         
                         (7*zeta[2])/2
                       )
                   +e^3*(
                         -8*G[{0}, y]*G[{0, 0}, x] - 8*G[{0}, x]*G[{0, 0}, y] + 6*G[{0}, y]*G[{1, 0}, x] - 
                          2*G[{1 - x}, y]*G[{1, 0}, x] + 2*G[{0}, x]*G[{1 - x, 0}, y] - 8*G[{0, 0, 0}, x] - 
                          8*G[{0, 0, 0}, y] + 6*G[{0, 1, 0}, x] + 5*G[{0, 1, 0}, y] + 9*G[{1, 0, 0}, x] + 
                          2*G[{1, 0, 0}, y] - 6*G[{1, 1, 0}, x] + 2*G[{1, 1, 0}, y] - 2*G[{1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(-7*G[{0}, x] - 7*G[{0}, y] + 6*G[{1}, x] - 2*G[{1}, y] + 2*G[{1 - x}, y]) + 
                         
                         zeta[3]/2
                       )
                   +e^4*(
                         16*G[{0, 0}, x]*G[{0, 0}, y] - 12*G[{0, 0}, y]*G[{1, 0}, x] + 10*G[{0, 1 - x}, y]*G[{1, 0}, x] + 
                          2*G[{0, 0}, x]*G[{1, 0}, y] - 2*G[{1, 0}, x]*G[{1, 0}, y] + 2*G[{1, 0}, x]*G[{1, 1 - x}, y] - 
                          6*G[{0, 0}, x]*G[{1 - x, 0}, y] + 4*G[{1, 0}, x]*G[{1 - x, 0}, y] - 
                          2*G[{1, 0}, x]*G[{1 - x, 1 - x}, y] + 16*G[{0}, y]*G[{0, 0, 0}, x] + 
                          16*G[{0}, x]*G[{0, 0, 0}, y] - 12*G[{0}, y]*G[{0, 1, 0}, x] - 2*G[{1}, y]*G[{0, 1, 0}, x] + 
                          6*G[{1 - x}, y]*G[{0, 1, 0}, x] - 10*G[{0}, x]*G[{0, 1 - x, 0}, y] - 
                          18*G[{0}, y]*G[{1, 0, 0}, x] + 6*G[{1 - x}, y]*G[{1, 0, 0}, x] + 12*G[{0}, y]*G[{1, 1, 0}, x] + 
                          2*G[{1}, y]*G[{1, 1, 0}, x] - 4*G[{1 - x}, y]*G[{1, 1, 0}, x] - 2*G[{0}, x]*G[{1, 1 - x, 0}, y] - 
                          4*G[{0}, x]*G[{1 - x, 0, 0}, y] + 2*G[{0}, x]*G[{1 - x, 1 - x, 0}, y] + 16*G[{0, 0, 0, 0}, x] + 
                          16*G[{0, 0, 0, 0}, y] - 12*G[{0, 0, 1, 0}, x] - 16*G[{0, 0, 1, 0}, y] - 18*G[{0, 1, 0, 0}, x] - 
                          10*G[{0, 1, 0, 0}, y] + 12*G[{0, 1, 1, 0}, x] - G[{0, 1, 1, 0}, y] + 10*G[{0, 1 - x, 1, 0}, y] - 
                          21*G[{1, 0, 0, 0}, x] - 4*G[{1, 0, 0, 0}, y] + 15*G[{1, 0, 1, 0}, x] + 2*G[{1, 0, 1, 0}, y] + 
                          21*G[{1, 1, 0, 0}, x] - 4*G[{1, 1, 0, 0}, y] - 12*G[{1, 1, 1, 0}, x] - 4*G[{1, 1, 1, 0}, y] + 
                          2*G[{1, 1 - x, 1, 0}, y] + 2*G[{1 - x, 0, 1, 0}, y] + 4*G[{1 - x, 1, 0, 0}, y] + 
                          4*G[{1 - x, 1, 1, 0}, y] - 2*G[{1 - x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(14*G[{0}, x]*G[{0}, y] - 12*G[{0}, y]*G[{1}, x] + 2*G[{0}, x]*G[{1}, y] - 2*G[{1}, x]*G[{1}, y] - 
                           2*G[{0}, x]*G[{1 - x}, y] + 4*G[{1}, x]*G[{1 - x}, y] + 14*G[{0, 0}, x] + 14*G[{0, 0}, y] - 
                           12*G[{0, 1}, x] + G[{0, 1}, y] - 10*G[{0, 1 - x}, y] - 15*G[{1, 0}, x] + 12*G[{1, 1}, x] + 
                           4*G[{1, 1}, y] - 2*G[{1, 1 - x}, y] - 4*G[{1 - x, 0}, y] - 4*G[{1 - x, 1}, y] + 
                           2*G[{1 - x, 1 - x}, y]) + 
                         
                         zeta[3]*(-G[{0}, x] - G[{0}, y] + 3*G[{1}, x] - 6*G[{1}, y] - 2*G[{1 - x}, y]) + 
                         
                         (45*zeta[4])/2
                       )
                   +e^5*(
                         -32*G[{0, 0}, y]*G[{0, 0, 0}, x] - 6*G[{1, 0}, y]*G[{0, 0, 0}, x] + 
                          14*G[{1 - x, 0}, y]*G[{0, 0, 0}, x] - 32*G[{0, 0}, x]*G[{0, 0, 0}, y] + 
                          24*G[{1, 0}, x]*G[{0, 0, 0}, y] - 32*G[{1, 0}, x]*G[{0, 0, 1 - x}, y] + 
                          24*G[{0, 0}, y]*G[{0, 1, 0}, x] + 4*G[{0, 1}, y]*G[{0, 1, 0}, x] - 
                          24*G[{0, 1 - x}, y]*G[{0, 1, 0}, x] + 2*G[{1, 0}, y]*G[{0, 1, 0}, x] + 
                          4*G[{1, 1}, y]*G[{0, 1, 0}, x] - 6*G[{1, 1 - x}, y]*G[{0, 1, 0}, x] - 
                          6*G[{1 - x, 0}, y]*G[{0, 1, 0}, x] - 4*G[{1 - x, 1}, y]*G[{0, 1, 0}, x] + 
                          6*G[{1 - x, 1 - x}, y]*G[{0, 1, 0}, x] - 4*G[{0, 0}, x]*G[{0, 1, 0}, y] + 
                          4*G[{1, 0}, x]*G[{0, 1, 0}, y] - 4*G[{1, 0}, x]*G[{0, 1, 1 - x}, y] + 
                          24*G[{0, 0}, x]*G[{0, 1 - x, 0}, y] - 20*G[{1, 0}, x]*G[{0, 1 - x, 0}, y] + 
                          22*G[{1, 0}, x]*G[{0, 1 - x, 1 - x}, y] + 36*G[{0, 0}, y]*G[{1, 0, 0}, x] - 
                          24*G[{0, 1 - x}, y]*G[{1, 0, 0}, x] + 6*G[{1, 0}, y]*G[{1, 0, 0}, x] - 
                          6*G[{1, 1 - x}, y]*G[{1, 0, 0}, x] - 18*G[{1 - x, 0}, y]*G[{1, 0, 0}, x] + 
                          6*G[{1 - x, 1 - x}, y]*G[{1, 0, 0}, x] - 4*G[{0, 0}, x]*G[{1, 0, 0}, y] + 
                          4*G[{1, 0}, x]*G[{1, 0, 0}, y] - 4*G[{1, 0}, x]*G[{1, 0, 1 - x}, y] - 
                          24*G[{0, 0}, y]*G[{1, 1, 0}, x] - 4*G[{0, 1}, y]*G[{1, 1, 0}, x] + 
                          20*G[{0, 1 - x}, y]*G[{1, 1, 0}, x] - 2*G[{1, 0}, y]*G[{1, 1, 0}, x] - 
                          4*G[{1, 1}, y]*G[{1, 1, 0}, x] + 8*G[{1 - x, 0}, y]*G[{1, 1, 0}, x] + 
                          4*G[{1 - x, 1}, y]*G[{1, 1, 0}, x] - 4*G[{1 - x, 1 - x}, y]*G[{1, 1, 0}, x] - 
                          4*G[{0, 0}, x]*G[{1, 1, 0}, y] + 4*G[{1, 0}, x]*G[{1, 1, 0}, y] - 
                          4*G[{1, 0}, x]*G[{1, 1, 1 - x}, y] + 6*G[{0, 0}, x]*G[{1, 1 - x, 0}, y] - 
                          2*G[{1, 0}, x]*G[{1, 1 - x, 0}, y] + 2*G[{1, 0}, x]*G[{1, 1 - x, 1 - x}, y] + 
                          12*G[{0, 0}, x]*G[{1 - x, 0, 0}, y] - 8*G[{1, 0}, x]*G[{1 - x, 0, 0}, y] + 
                          12*G[{1, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 4*G[{0, 0}, x]*G[{1 - x, 1, 0}, y] - 
                          4*G[{1, 0}, x]*G[{1 - x, 1, 0}, y] + 4*G[{1, 0}, x]*G[{1 - x, 1, 1 - x}, y] - 
                          6*G[{0, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 4*G[{1, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          2*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 32*G[{0}, y]*G[{0, 0, 0, 0}, x] - 
                          32*G[{0}, x]*G[{0, 0, 0, 0}, y] + 24*G[{0}, y]*G[{0, 0, 1, 0}, x] + 
                          6*G[{1}, y]*G[{0, 0, 1, 0}, x] - 14*G[{1 - x}, y]*G[{0, 0, 1, 0}, x] + 
                          32*G[{0}, x]*G[{0, 0, 1 - x, 0}, y] + 36*G[{0}, y]*G[{0, 1, 0, 0}, x] + 
                          6*G[{1}, y]*G[{0, 1, 0, 0}, x] - 18*G[{1 - x}, y]*G[{0, 1, 0, 0}, x] - 
                          24*G[{0}, y]*G[{0, 1, 1, 0}, x] + 4*G[{1 - x}, y]*G[{0, 1, 1, 0}, x] + 
                          4*G[{0}, x]*G[{0, 1, 1 - x, 0}, y] + 20*G[{0}, x]*G[{0, 1 - x, 0, 0}, y] - 
                          22*G[{0}, x]*G[{0, 1 - x, 1 - x, 0}, y] + 42*G[{0}, y]*G[{1, 0, 0, 0}, x] - 
                          14*G[{1 - x}, y]*G[{1, 0, 0, 0}, x] - 30*G[{0}, y]*G[{1, 0, 1, 0}, x] - 
                          6*G[{1}, y]*G[{1, 0, 1, 0}, x] + 12*G[{1 - x}, y]*G[{1, 0, 1, 0}, x] + 
                          4*G[{0}, x]*G[{1, 0, 1 - x, 0}, y] - 42*G[{0}, y]*G[{1, 1, 0, 0}, x] - 
                          6*G[{1}, y]*G[{1, 1, 0, 0}, x] + 24*G[{1 - x}, y]*G[{1, 1, 0, 0}, x] + 
                          24*G[{0}, y]*G[{1, 1, 1, 0}, x] - 8*G[{1 - x}, y]*G[{1, 1, 1, 0}, x] + 
                          4*G[{0}, x]*G[{1, 1, 1 - x, 0}, y] + 4*G[{0}, x]*G[{1, 1 - x, 0, 0}, y] - 
                          2*G[{0}, x]*G[{1, 1 - x, 1 - x, 0}, y] + 8*G[{0}, x]*G[{1 - x, 0, 0, 0}, y] - 
                          12*G[{0}, x]*G[{1 - x, 0, 1 - x, 0}, y] - 4*G[{0}, x]*G[{1 - x, 1, 1 - x, 0}, y] - 
                          4*G[{0}, x]*G[{1 - x, 1 - x, 0, 0}, y] + 2*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] - 
                          32*G[{0, 0, 0, 0, 0}, x] - 32*G[{0, 0, 0, 0, 0}, y] + 24*G[{0, 0, 0, 1, 0}, x] + 
                          44*G[{0, 0, 0, 1, 0}, y] + 36*G[{0, 0, 1, 0, 0}, x] + 32*G[{0, 0, 1, 0, 0}, y] - 
                          24*G[{0, 0, 1, 1, 0}, x] - 4*G[{0, 0, 1, 1, 0}, y] - 32*G[{0, 0, 1 - x, 1, 0}, y] + 
                          42*G[{0, 1, 0, 0, 0}, x] + 20*G[{0, 1, 0, 0, 0}, y] - 30*G[{0, 1, 0, 1, 0}, x] - 
                          4*G[{0, 1, 0, 1, 0}, y] - 42*G[{0, 1, 1, 0, 0}, x] + 2*G[{0, 1, 1, 0, 0}, y] + 
                          24*G[{0, 1, 1, 1, 0}, x] + 5*G[{0, 1, 1, 1, 0}, y] - 4*G[{0, 1, 1 - x, 1, 0}, y] - 
                          22*G[{0, 1 - x, 0, 1, 0}, y] - 20*G[{0, 1 - x, 1, 0, 0}, y] - 2*G[{0, 1 - x, 1, 1, 0}, y] + 
                          22*G[{0, 1 - x, 1 - x, 1, 0}, y] + 45*G[{1, 0, 0, 0, 0}, x] + 8*G[{1, 0, 0, 0, 0}, y] - 
                          33*G[{1, 0, 0, 1, 0}, x] - 4*G[{1, 0, 0, 1, 0}, y] - 45*G[{1, 0, 1, 0, 0}, x] - 
                          4*G[{1, 0, 1, 0, 0}, y] + 27*G[{1, 0, 1, 1, 0}, x] + 2*G[{1, 0, 1, 1, 0}, y] - 
                          4*G[{1, 0, 1 - x, 1, 0}, y] - 51*G[{1, 1, 0, 0, 0}, x] + 8*G[{1, 1, 0, 0, 0}, y] + 
                          39*G[{1, 1, 0, 1, 0}, x] - 4*G[{1, 1, 0, 1, 0}, y] + 45*G[{1, 1, 1, 0, 0}, x] + 
                          8*G[{1, 1, 1, 0, 0}, y] - 24*G[{1, 1, 1, 1, 0}, x] + 8*G[{1, 1, 1, 1, 0}, y] - 
                          4*G[{1, 1, 1 - x, 1, 0}, y] - 4*G[{1, 1 - x, 0, 1, 0}, y] - 4*G[{1, 1 - x, 1, 0, 0}, y] - 
                          4*G[{1, 1 - x, 1, 1, 0}, y] + 2*G[{1, 1 - x, 1 - x, 1, 0}, y] - 12*G[{1 - x, 0, 0, 1, 0}, y] - 
                          4*G[{1 - x, 0, 1, 0, 0}, y] + 2*G[{1 - x, 0, 1, 1, 0}, y] + 12*G[{1 - x, 0, 1 - x, 1, 0}, y] - 
                          8*G[{1 - x, 1, 0, 0, 0}, y] + 4*G[{1 - x, 1, 0, 1, 0}, y] - 8*G[{1 - x, 1, 1, 0, 0}, y] - 
                          8*G[{1 - x, 1, 1, 1, 0}, y] + 4*G[{1 - x, 1, 1 - x, 1, 0}, y] + 2*G[{1 - x, 1 - x, 0, 1, 0}, y] + 
                          4*G[{1 - x, 1 - x, 1, 0, 0}, y] + 4*G[{1 - x, 1 - x, 1, 1, 0}, y] - 
                          2*G[{1 - x, 1 - x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(-28*G[{0}, y]*G[{0, 0}, x] - 2*G[{1}, y]*G[{0, 0}, x] + 2*G[{1 - x}, y]*G[{0, 0}, x] - 
                           28*G[{0}, x]*G[{0, 0}, y] + 24*G[{1}, x]*G[{0, 0}, y] + 24*G[{0}, y]*G[{0, 1}, x] - 
                           4*G[{1 - x}, y]*G[{0, 1}, x] - 4*G[{0}, x]*G[{0, 1}, y] + 4*G[{1}, x]*G[{0, 1}, y] + 
                           22*G[{0}, x]*G[{0, 1 - x}, y] - 20*G[{1}, x]*G[{0, 1 - x}, y] + 30*G[{0}, y]*G[{1, 0}, x] + 
                           2*G[{1}, y]*G[{1, 0}, x] - 10*G[{1 - x}, y]*G[{1, 0}, x] - 2*G[{0}, x]*G[{1, 0}, y] + 
                           2*G[{1}, x]*G[{1, 0}, y] - 24*G[{0}, y]*G[{1, 1}, x] + 8*G[{1 - x}, y]*G[{1, 1}, x] - 
                           4*G[{0}, x]*G[{1, 1}, y] + 4*G[{1}, x]*G[{1, 1}, y] + 2*G[{0}, x]*G[{1, 1 - x}, y] + 
                           10*G[{0}, x]*G[{1 - x, 0}, y] - 8*G[{1}, x]*G[{1 - x, 0}, y] + 4*G[{0}, x]*G[{1 - x, 1}, y] - 
                           4*G[{1}, x]*G[{1 - x, 1}, y] - 2*G[{0}, x]*G[{1 - x, 1 - x}, y] + 
                           4*G[{1}, x]*G[{1 - x, 1 - x}, y] - 28*G[{0, 0, 0}, x] - 28*G[{0, 0, 0}, y] + 24*G[{0, 0, 1}, x] + 
                           4*G[{0, 0, 1}, y] + 32*G[{0, 0, 1 - x}, y] + 30*G[{0, 1, 0}, x] - 24*G[{0, 1, 1}, x] - 
                           5*G[{0, 1, 1}, y] + 4*G[{0, 1, 1 - x}, y] + 20*G[{0, 1 - x, 0}, y] + 2*G[{0, 1 - x, 1}, y] - 
                           22*G[{0, 1 - x, 1 - x}, y] + 33*G[{1, 0, 0}, x] - 27*G[{1, 0, 1}, x] - 2*G[{1, 0, 1}, y] + 
                           4*G[{1, 0, 1 - x}, y] - 33*G[{1, 1, 0}, x] + 24*G[{1, 1, 1}, x] - 8*G[{1, 1, 1}, y] + 
                           4*G[{1, 1, 1 - x}, y] + 2*G[{1, 1 - x, 0}, y] + 4*G[{1, 1 - x, 1}, y] - 
                           2*G[{1, 1 - x, 1 - x}, y] + 8*G[{1 - x, 0, 0}, y] - 2*G[{1 - x, 0, 1}, y] - 
                           12*G[{1 - x, 0, 1 - x}, y] + 8*G[{1 - x, 1, 1}, y] - 4*G[{1 - x, 1, 1 - x}, y] - 
                           4*G[{1 - x, 1 - x, 0}, y] - 4*G[{1 - x, 1 - x, 1}, y] + 2*G[{1 - x, 1 - x, 1 - x}, y]) + 
                         
                         zeta[3]*(2*G[{0}, x]*G[{0}, y] - 6*G[{0}, y]*G[{1}, x] - 6*G[{0}, x]*G[{1}, y] + 6*G[{1}, x]*G[{1}, y] + 
                           22*G[{0}, x]*G[{1 - x}, y] + 8*G[{1}, x]*G[{1 - x}, y] + 2*G[{0, 0}, x] + 2*G[{0, 0}, y] - 
                           6*G[{0, 1}, x] + 9*G[{0, 1}, y] + 4*G[{0, 1 - x}, y] + 12*G[{1, 0}, x] - 4*G[{1, 0}, y] - 
                           9*G[{1, 1}, x] + 12*G[{1, 1}, y] + 6*G[{1, 1 - x}, y] - 14*G[{1 - x, 0}, y] - 
                           12*G[{1 - x, 1}, y] - 2*G[{1 - x, 1 - x}, y]) + 
                         
                         zeta[4]*((-180*G[{0}, x] - 180*G[{0}, y] + 123*G[{1}, x] + 10*G[{1}, y] + 60*G[{1 - x}, y]))/4 + 
                         
                         (-39*zeta[5])/2 + 
                         
                         zeta[2]*zeta[3]
                       )
                   +e^6*(
                         64*G[{0, 0, 0}, x]*G[{0, 0, 0}, y] - 48*G[{0, 0, 0}, y]*G[{0, 1, 0}, x] - 
                          8*G[{0, 0, 1}, y]*G[{0, 1, 0}, x] + 72*G[{0, 0, 1 - x}, y]*G[{0, 1, 0}, x] + 
                          12*G[{0, 0, 0}, x]*G[{0, 1, 0}, y] - 4*G[{0, 1, 0}, x]*G[{0, 1, 0}, y] - 
                          8*G[{0, 1, 0}, x]*G[{0, 1, 1}, y] + 12*G[{0, 1, 0}, x]*G[{0, 1, 1 - x}, y] - 
                          52*G[{0, 0, 0}, x]*G[{0, 1 - x, 0}, y] + 36*G[{0, 1, 0}, x]*G[{0, 1 - x, 0}, y] + 
                          8*G[{0, 1, 0}, x]*G[{0, 1 - x, 1}, y] - 48*G[{0, 1, 0}, x]*G[{0, 1 - x, 1 - x}, y] - 
                          72*G[{0, 0, 0}, y]*G[{1, 0, 0}, x] + 72*G[{0, 0, 1 - x}, y]*G[{1, 0, 0}, x] - 
                          12*G[{0, 1, 0}, y]*G[{1, 0, 0}, x] + 12*G[{0, 1, 1 - x}, y]*G[{1, 0, 0}, x] + 
                          60*G[{0, 1 - x, 0}, y]*G[{1, 0, 0}, x] - 48*G[{0, 1 - x, 1 - x}, y]*G[{1, 0, 0}, x] + 
                          12*G[{0, 0, 0}, x]*G[{1, 0, 0}, y] - 4*G[{0, 1, 0}, x]*G[{1, 0, 0}, y] - 
                          12*G[{1, 0, 0}, x]*G[{1, 0, 0}, y] + 4*G[{0, 1, 0}, x]*G[{1, 0, 1}, y] + 
                          12*G[{0, 1, 0}, x]*G[{1, 0, 1 - x}, y] + 12*G[{1, 0, 0}, x]*G[{1, 0, 1 - x}, y] - 
                          12*G[{0, 1, 0}, x]*G[{1, 0, -x}, y] + 48*G[{0, 0, 0}, y]*G[{1, 1, 0}, x] + 
                          8*G[{0, 0, 1}, y]*G[{1, 1, 0}, x] - 64*G[{0, 0, 1 - x}, y]*G[{1, 1, 0}, x] + 
                          4*G[{0, 1, 0}, y]*G[{1, 1, 0}, x] + 8*G[{0, 1, 1}, y]*G[{1, 1, 0}, x] - 
                          40*G[{0, 1 - x, 0}, y]*G[{1, 1, 0}, x] - 8*G[{0, 1 - x, 1}, y]*G[{1, 1, 0}, x] + 
                          44*G[{0, 1 - x, 1 - x}, y]*G[{1, 1, 0}, x] + 4*G[{1, 0, 0}, y]*G[{1, 1, 0}, x] - 
                          4*G[{1, 0, 1}, y]*G[{1, 1, 0}, x] - 12*G[{1, 0, -x}, y]*G[{1, 1, 0}, x] + 
                          12*G[{0, 0, 0}, x]*G[{1, 1, 0}, y] - 4*G[{0, 1, 0}, x]*G[{1, 1, 0}, y] - 
                          12*G[{1, 0, 0}, x]*G[{1, 1, 0}, y] + 4*G[{1, 1, 0}, x]*G[{1, 1, 0}, y] - 
                          8*G[{0, 1, 0}, x]*G[{1, 1, 1}, y] + 8*G[{1, 1, 0}, x]*G[{1, 1, 1}, y] + 
                          12*G[{0, 1, 0}, x]*G[{1, 1, 1 - x}, y] + 12*G[{1, 0, 0}, x]*G[{1, 1, 1 - x}, y] - 
                          14*G[{0, 0, 0}, x]*G[{1, 1 - x, 0}, y] + 14*G[{0, 1, 0}, x]*G[{1, 1 - x, 0}, y] + 
                          6*G[{1, 0, 0}, x]*G[{1, 1 - x, 0}, y] - 2*G[{1, 1, 0}, x]*G[{1, 1 - x, 0}, y] + 
                          4*G[{0, 1, 0}, x]*G[{1, 1 - x, 1}, y] - 4*G[{1, 1, 0}, x]*G[{1, 1 - x, 1}, y] - 
                          6*G[{0, 1, 0}, x]*G[{1, 1 - x, 1 - x}, y] - 6*G[{1, 0, 0}, x]*G[{1, 1 - x, 1 - x}, y] - 
                          12*G[{0, 1, 0}, x]*G[{1, 1 - x, -x}, y] - 12*G[{1, 1, 0}, x]*G[{1, 1 - x, -x}, y] - 
                          28*G[{0, 0, 0}, x]*G[{1 - x, 0, 0}, y] + 12*G[{0, 1, 0}, x]*G[{1 - x, 0, 0}, y] + 
                          36*G[{1, 0, 0}, x]*G[{1 - x, 0, 0}, y] - 16*G[{1, 1, 0}, x]*G[{1 - x, 0, 0}, y] + 
                          4*G[{0, 1, 0}, x]*G[{1 - x, 0, 1}, y] - 4*G[{1, 1, 0}, x]*G[{1 - x, 0, 1}, y] - 
                          36*G[{0, 1, 0}, x]*G[{1 - x, 0, 1 - x}, y] - 36*G[{1, 0, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 
                          24*G[{1, 1, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 12*G[{0, 1, 0}, x]*G[{1 - x, 0, -x}, y] + 
                          12*G[{1, 1, 0}, x]*G[{1 - x, 0, -x}, y] - 12*G[{0, 0, 0}, x]*G[{1 - x, 1, 0}, y] + 
                          4*G[{0, 1, 0}, x]*G[{1 - x, 1, 0}, y] + 12*G[{1, 0, 0}, x]*G[{1 - x, 1, 0}, y] - 
                          4*G[{1, 1, 0}, x]*G[{1 - x, 1, 0}, y] + 8*G[{0, 1, 0}, x]*G[{1 - x, 1, 1}, y] - 
                          8*G[{1, 1, 0}, x]*G[{1 - x, 1, 1}, y] - 12*G[{0, 1, 0}, x]*G[{1 - x, 1, 1 - x}, y] - 
                          12*G[{1, 0, 0}, x]*G[{1 - x, 1, 1 - x}, y] + 14*G[{0, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          6*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 18*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 
                          8*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 4*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 1}, y] + 
                          4*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 1}, y] + 6*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                          6*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 4*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                          64*G[{0, 0}, y]*G[{0, 0, 0, 0}, x] + 14*G[{1, 0}, y]*G[{0, 0, 0, 0}, x] - 
                          30*G[{1 - x, 0}, y]*G[{0, 0, 0, 0}, x] + 64*G[{0, 0}, x]*G[{0, 0, 0, 0}, y] - 
                          48*G[{1, 0}, x]*G[{0, 0, 0, 0}, y] + 88*G[{1, 0}, x]*G[{0, 0, 0, 1 - x}, y] - 
                          48*G[{0, 0}, y]*G[{0, 0, 1, 0}, x] - 12*G[{0, 1}, y]*G[{0, 0, 1, 0}, x] + 
                          52*G[{0, 1 - x}, y]*G[{0, 0, 1, 0}, x] - 14*G[{1, 0}, y]*G[{0, 0, 1, 0}, x] - 
                          12*G[{1, 1}, y]*G[{0, 0, 1, 0}, x] + 2*G[{1, 1 - x}, y]*G[{0, 0, 1, 0}, x] + 
                          22*G[{1 - x, 0}, y]*G[{0, 0, 1, 0}, x] + 12*G[{1 - x, 1}, y]*G[{0, 0, 1, 0}, x] - 
                          14*G[{1 - x, 1 - x}, y]*G[{0, 0, 1, 0}, x] + 8*G[{0, 0}, x]*G[{0, 0, 1, 0}, y] - 
                          8*G[{1, 0}, x]*G[{0, 0, 1, 0}, y] + 8*G[{1, 0}, x]*G[{0, 0, 1, 1 - x}, y] - 
                          72*G[{0, 0}, x]*G[{0, 0, 1 - x, 0}, y] + 64*G[{1, 0}, x]*G[{0, 0, 1 - x, 0}, y] - 
                          80*G[{1, 0}, x]*G[{0, 0, 1 - x, 1 - x}, y] - 72*G[{0, 0}, y]*G[{0, 1, 0, 0}, x] - 
                          12*G[{0, 1}, y]*G[{0, 1, 0, 0}, x] + 60*G[{0, 1 - x}, y]*G[{0, 1, 0, 0}, x] - 
                          6*G[{1, 0}, y]*G[{0, 1, 0, 0}, x] - 12*G[{1, 1}, y]*G[{0, 1, 0, 0}, x] + 
                          18*G[{1, 1 - x}, y]*G[{0, 1, 0, 0}, x] + 30*G[{1 - x, 0}, y]*G[{0, 1, 0, 0}, x] + 
                          12*G[{1 - x, 1}, y]*G[{0, 1, 0, 0}, x] - 18*G[{1 - x, 1 - x}, y]*G[{0, 1, 0, 0}, x] + 
                          8*G[{0, 0}, x]*G[{0, 1, 0, 0}, y] - 8*G[{1, 0}, x]*G[{0, 1, 0, 0}, y] + 
                          8*G[{1, 0}, x]*G[{0, 1, 0, 1 - x}, y] + 48*G[{0, 0}, y]*G[{0, 1, 1, 0}, x] - 
                          32*G[{0, 1 - x}, y]*G[{0, 1, 1, 0}, x] + 2*G[{1, 0}, y]*G[{0, 1, 1, 0}, x] - 
                          8*G[{1, 1 - x}, y]*G[{0, 1, 1, 0}, x] - 14*G[{1 - x, 0}, y]*G[{0, 1, 1, 0}, x] + 
                          4*G[{1 - x, 1 - x}, y]*G[{0, 1, 1, 0}, x] + 8*G[{0, 0}, x]*G[{0, 1, 1, 0}, y] - 
                          8*G[{1, 0}, x]*G[{0, 1, 1, 0}, y] + 8*G[{1, 0}, x]*G[{0, 1, 1, 1 - x}, y] - 
                          12*G[{0, 0}, x]*G[{0, 1, 1 - x, 0}, y] + 4*G[{1, 0}, x]*G[{0, 1, 1 - x, 0}, y] - 
                          4*G[{1, 0}, x]*G[{0, 1, 1 - x, 1 - x}, y] - 48*G[{0, 0}, x]*G[{0, 1 - x, 0, 0}, y] + 
                          40*G[{1, 0}, x]*G[{0, 1 - x, 0, 0}, y] - 60*G[{1, 0}, x]*G[{0, 1 - x, 0, 1 - x}, y] - 
                          8*G[{0, 0}, x]*G[{0, 1 - x, 1, 0}, y] + 8*G[{1, 0}, x]*G[{0, 1 - x, 1, 0}, y] - 
                          8*G[{1, 0}, x]*G[{0, 1 - x, 1, 1 - x}, y] + 48*G[{0, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 
                          44*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] + 46*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 1 - x}, y] - 
                          84*G[{0, 0}, y]*G[{1, 0, 0, 0}, x] + 52*G[{0, 1 - x}, y]*G[{1, 0, 0, 0}, x] - 
                          14*G[{1, 0}, y]*G[{1, 0, 0, 0}, x] + 14*G[{1, 1 - x}, y]*G[{1, 0, 0, 0}, x] + 
                          46*G[{1 - x, 0}, y]*G[{1, 0, 0, 0}, x] - 14*G[{1 - x, 1 - x}, y]*G[{1, 0, 0, 0}, x] + 
                          8*G[{0, 0}, x]*G[{1, 0, 0, 0}, y] - 8*G[{1, 0}, x]*G[{1, 0, 0, 0}, y] + 
                          8*G[{1, 0}, x]*G[{1, 0, 0, 1 - x}, y] + 60*G[{0, 0}, y]*G[{1, 0, 1, 0}, x] + 
                          12*G[{0, 1}, y]*G[{1, 0, 1, 0}, x] - 48*G[{0, 1 - x}, y]*G[{1, 0, 1, 0}, x] + 
                          14*G[{1, 0}, y]*G[{1, 0, 1, 0}, x] + 12*G[{1, 1}, y]*G[{1, 0, 1, 0}, x] - 
                          8*G[{1, 1 - x}, y]*G[{1, 0, 1, 0}, x] - 30*G[{1 - x, 0}, y]*G[{1, 0, 1, 0}, x] - 
                          12*G[{1 - x, 1}, y]*G[{1, 0, 1, 0}, x] + 12*G[{1 - x, 1 - x}, y]*G[{1, 0, 1, 0}, x] - 
                          4*G[{0, 0}, x]*G[{1, 0, 1, 0}, y] + 4*G[{1, 0}, x]*G[{1, 0, 1, 0}, y] - 
                          4*G[{1, 0}, x]*G[{1, 0, 1, 1 - x}, y] - 12*G[{0, 0}, x]*G[{1, 0, 1 - x, 0}, y] + 
                          4*G[{1, 0}, x]*G[{1, 0, 1 - x, 0}, y] - 4*G[{1, 0}, x]*G[{1, 0, 1 - x, 1 - x}, y] + 
                          12*G[{1, 0}, x]*G[{1, 0, -x, 0}, y] - 12*G[{1, 0}, x]*G[{1, 0, -x, 1 - x}, y] + 
                          84*G[{0, 0}, y]*G[{1, 1, 0, 0}, x] + 12*G[{0, 1}, y]*G[{1, 1, 0, 0}, x] - 
                          72*G[{0, 1 - x}, y]*G[{1, 1, 0, 0}, x] + 6*G[{1, 0}, y]*G[{1, 1, 0, 0}, x] + 
                          12*G[{1, 1}, y]*G[{1, 1, 0, 0}, x] - 42*G[{1 - x, 0}, y]*G[{1, 1, 0, 0}, x] - 
                          12*G[{1 - x, 1}, y]*G[{1, 1, 0, 0}, x] + 24*G[{1 - x, 1 - x}, y]*G[{1, 1, 0, 0}, x] + 
                          8*G[{0, 0}, x]*G[{1, 1, 0, 0}, y] - 8*G[{1, 0}, x]*G[{1, 1, 0, 0}, y] + 
                          8*G[{1, 0}, x]*G[{1, 1, 0, 1 - x}, y] - 48*G[{0, 0}, y]*G[{1, 1, 1, 0}, x] + 
                          40*G[{0, 1 - x}, y]*G[{1, 1, 1, 0}, x] - 2*G[{1, 0}, y]*G[{1, 1, 1, 0}, x] + 
                          2*G[{1, 1 - x}, y]*G[{1, 1, 1, 0}, x] + 16*G[{1 - x, 0}, y]*G[{1, 1, 1, 0}, x] - 
                          8*G[{1 - x, 1 - x}, y]*G[{1, 1, 1, 0}, x] + 8*G[{0, 0}, x]*G[{1, 1, 1, 0}, y] - 
                          8*G[{1, 0}, x]*G[{1, 1, 1, 0}, y] + 8*G[{1, 0}, x]*G[{1, 1, 1, 1 - x}, y] - 
                          12*G[{0, 0}, x]*G[{1, 1, 1 - x, 0}, y] + 4*G[{1, 0}, x]*G[{1, 1, 1 - x, 0}, y] - 
                          4*G[{1, 0}, x]*G[{1, 1, 1 - x, 1 - x}, y] - 12*G[{0, 0}, x]*G[{1, 1 - x, 0, 0}, y] + 
                          4*G[{1, 0}, x]*G[{1, 1 - x, 0, 0}, y] - 4*G[{1, 0}, x]*G[{1, 1 - x, 0, 1 - x}, y] - 
                          4*G[{0, 0}, x]*G[{1, 1 - x, 1, 0}, y] + 4*G[{1, 0}, x]*G[{1, 1 - x, 1, 0}, y] - 
                          4*G[{1, 0}, x]*G[{1, 1 - x, 1, 1 - x}, y] + 6*G[{0, 0}, x]*G[{1, 1 - x, 1 - x, 0}, y] - 
                          2*G[{1, 0}, x]*G[{1, 1 - x, 1 - x, 0}, y] + 2*G[{1, 0}, x]*G[{1, 1 - x, 1 - x, 1 - x}, y] + 
                          12*G[{1, 0}, x]*G[{1, 1 - x, -x, 0}, y] - 12*G[{1, 0}, x]*G[{1, 1 - x, -x, 1 - x}, y] - 
                          24*G[{0, 0}, x]*G[{1 - x, 0, 0, 0}, y] + 16*G[{1, 0}, x]*G[{1 - x, 0, 0, 0}, y] - 
                          40*G[{1, 0}, x]*G[{1 - x, 0, 0, 1 - x}, y] - 4*G[{0, 0}, x]*G[{1 - x, 0, 1, 0}, y] + 
                          4*G[{1, 0}, x]*G[{1 - x, 0, 1, 0}, y] - 4*G[{1, 0}, x]*G[{1 - x, 0, 1, 1 - x}, y] + 
                          36*G[{0, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] - 24*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] + 
                          36*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 1 - x}, y] - 12*G[{1, 0}, x]*G[{1 - x, 0, -x, 0}, y] + 
                          12*G[{1, 0}, x]*G[{1 - x, 0, -x, 1 - x}, y] - 8*G[{0, 0}, x]*G[{1 - x, 1, 0, 0}, y] + 
                          8*G[{1, 0}, x]*G[{1 - x, 1, 0, 0}, y] - 8*G[{1, 0}, x]*G[{1 - x, 1, 0, 1 - x}, y] - 
                          8*G[{0, 0}, x]*G[{1 - x, 1, 1, 0}, y] + 8*G[{1, 0}, x]*G[{1 - x, 1, 1, 0}, y] - 
                          8*G[{1, 0}, x]*G[{1 - x, 1, 1, 1 - x}, y] + 12*G[{0, 0}, x]*G[{1 - x, 1, 1 - x, 0}, y] - 
                          4*G[{1, 0}, x]*G[{1 - x, 1, 1 - x, 0}, y] + 4*G[{1, 0}, x]*G[{1 - x, 1, 1 - x, 1 - x}, y] + 
                          12*G[{0, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] - 8*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] + 
                          12*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 1 - x}, y] + 4*G[{0, 0}, x]*G[{1 - x, 1 - x, 1, 0}, y] - 
                          4*G[{1, 0}, x]*G[{1 - x, 1 - x, 1, 0}, y] + 4*G[{1, 0}, x]*G[{1 - x, 1 - x, 1, 1 - x}, y] - 
                          6*G[{0, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] + 4*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] - 
                          2*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x}, y] + 64*G[{0}, y]*G[{0, 0, 0, 0, 0}, x] + 
                          64*G[{0}, x]*G[{0, 0, 0, 0, 0}, y] - 48*G[{0}, y]*G[{0, 0, 0, 1, 0}, x] - 
                          2*G[{1}, y]*G[{0, 0, 0, 1, 0}, x] + 18*G[{1 - x}, y]*G[{0, 0, 0, 1, 0}, x] - 
                          88*G[{0}, x]*G[{0, 0, 0, 1 - x, 0}, y] - 72*G[{0}, y]*G[{0, 0, 1, 0, 0}, x] - 
                          18*G[{1}, y]*G[{0, 0, 1, 0, 0}, x] + 42*G[{1 - x}, y]*G[{0, 0, 1, 0, 0}, x] + 
                          48*G[{0}, y]*G[{0, 0, 1, 1, 0}, x] + 8*G[{1}, y]*G[{0, 0, 1, 1, 0}, x] - 
                          16*G[{1 - x}, y]*G[{0, 0, 1, 1, 0}, x] - 8*G[{0}, x]*G[{0, 0, 1, 1 - x, 0}, y] - 
                          64*G[{0}, x]*G[{0, 0, 1 - x, 0, 0}, y] + 80*G[{0}, x]*G[{0, 0, 1 - x, 1 - x, 0}, y] - 
                          84*G[{0}, y]*G[{0, 1, 0, 0, 0}, x] - 14*G[{1}, y]*G[{0, 1, 0, 0, 0}, x] + 
                          42*G[{1 - x}, y]*G[{0, 1, 0, 0, 0}, x] + 60*G[{0}, y]*G[{0, 1, 0, 1, 0}, x] + 
                          8*G[{1}, y]*G[{0, 1, 0, 1, 0}, x] - 20*G[{1 - x}, y]*G[{0, 1, 0, 1, 0}, x] - 
                          8*G[{0}, x]*G[{0, 1, 0, 1 - x, 0}, y] + 84*G[{0}, y]*G[{0, 1, 1, 0, 0}, x] - 
                          36*G[{1 - x}, y]*G[{0, 1, 1, 0, 0}, x] - 48*G[{0}, y]*G[{0, 1, 1, 1, 0}, x] - 
                          2*G[{1}, y]*G[{0, 1, 1, 1, 0}, x] + 18*G[{1 - x}, y]*G[{0, 1, 1, 1, 0}, x] - 
                          8*G[{0}, x]*G[{0, 1, 1, 1 - x, 0}, y] - 8*G[{0}, x]*G[{0, 1, 1 - x, 0, 0}, y] + 
                          4*G[{0}, x]*G[{0, 1, 1 - x, 1 - x, 0}, y] - 40*G[{0}, x]*G[{0, 1 - x, 0, 0, 0}, y] + 
                          60*G[{0}, x]*G[{0, 1 - x, 0, 1 - x, 0}, y] + 8*G[{0}, x]*G[{0, 1 - x, 1, 1 - x, 0}, y] + 
                          44*G[{0}, x]*G[{0, 1 - x, 1 - x, 0, 0}, y] - 46*G[{0}, x]*G[{0, 1 - x, 1 - x, 1 - x, 0}, y] - 
                          90*G[{0}, y]*G[{1, 0, 0, 0, 0}, x] + 30*G[{1 - x}, y]*G[{1, 0, 0, 0, 0}, x] + 
                          66*G[{0}, y]*G[{1, 0, 0, 1, 0}, x] + 2*G[{1}, y]*G[{1, 0, 0, 1, 0}, x] - 
                          28*G[{1 - x}, y]*G[{1, 0, 0, 1, 0}, x] - 8*G[{0}, x]*G[{1, 0, 0, 1 - x, 0}, y] + 
                          90*G[{0}, y]*G[{1, 0, 1, 0, 0}, x] + 18*G[{1}, y]*G[{1, 0, 1, 0, 0}, x] - 
                          48*G[{1 - x}, y]*G[{1, 0, 1, 0, 0}, x] - 54*G[{0}, y]*G[{1, 0, 1, 1, 0}, x] - 
                          8*G[{1}, y]*G[{1, 0, 1, 1, 0}, x] + 26*G[{1 - x}, y]*G[{1, 0, 1, 1, 0}, x] + 
                          4*G[{0}, x]*G[{1, 0, 1, 1 - x, 0}, y] - 8*G[{0}, x]*G[{1, 0, 1 - x, 0, 0}, y] + 
                          4*G[{0}, x]*G[{1, 0, 1 - x, 1 - x, 0}, y] + 12*G[{0}, x]*G[{1, 0, -x, 1 - x, 0}, y] + 
                          102*G[{0}, y]*G[{1, 1, 0, 0, 0}, x] + 14*G[{1}, y]*G[{1, 1, 0, 0, 0}, x] - 
                          64*G[{1 - x}, y]*G[{1, 1, 0, 0, 0}, x] - 78*G[{0}, y]*G[{1, 1, 0, 1, 0}, x] - 
                          8*G[{1}, y]*G[{1, 1, 0, 1, 0}, x] + 42*G[{1 - x}, y]*G[{1, 1, 0, 1, 0}, x] - 
                          8*G[{0}, x]*G[{1, 1, 0, 1 - x, 0}, y] - 90*G[{0}, y]*G[{1, 1, 1, 0, 0}, x] + 
                          42*G[{1 - x}, y]*G[{1, 1, 1, 0, 0}, x] + 48*G[{0}, y]*G[{1, 1, 1, 1, 0}, x] + 
                          2*G[{1}, y]*G[{1, 1, 1, 1, 0}, x] - 16*G[{1 - x}, y]*G[{1, 1, 1, 1, 0}, x] - 
                          8*G[{0}, x]*G[{1, 1, 1, 1 - x, 0}, y] - 8*G[{0}, x]*G[{1, 1, 1 - x, 0, 0}, y] + 
                          4*G[{0}, x]*G[{1, 1, 1 - x, 1 - x, 0}, y] - 8*G[{0}, x]*G[{1, 1 - x, 0, 0, 0}, y] + 
                          4*G[{0}, x]*G[{1, 1 - x, 0, 1 - x, 0}, y] + 4*G[{0}, x]*G[{1, 1 - x, 1, 1 - x, 0}, y] + 
                          4*G[{0}, x]*G[{1, 1 - x, 1 - x, 0, 0}, y] - 2*G[{0}, x]*G[{1, 1 - x, 1 - x, 1 - x, 0}, y] + 
                          12*G[{0}, x]*G[{1, 1 - x, -x, 1 - x, 0}, y] - 16*G[{0}, x]*G[{1 - x, 0, 0, 0, 0}, y] + 
                          40*G[{0}, x]*G[{1 - x, 0, 0, 1 - x, 0}, y] + 4*G[{0}, x]*G[{1 - x, 0, 1, 1 - x, 0}, y] + 
                          24*G[{0}, x]*G[{1 - x, 0, 1 - x, 0, 0}, y] - 36*G[{0}, x]*G[{1 - x, 0, 1 - x, 1 - x, 0}, y] - 
                          12*G[{0}, x]*G[{1 - x, 0, -x, 1 - x, 0}, y] + 8*G[{0}, x]*G[{1 - x, 1, 0, 1 - x, 0}, y] + 
                          8*G[{0}, x]*G[{1 - x, 1, 1, 1 - x, 0}, y] + 8*G[{0}, x]*G[{1 - x, 1, 1 - x, 0, 0}, y] - 
                          4*G[{0}, x]*G[{1 - x, 1, 1 - x, 1 - x, 0}, y] + 8*G[{0}, x]*G[{1 - x, 1 - x, 0, 0, 0}, y] - 
                          12*G[{0}, x]*G[{1 - x, 1 - x, 0, 1 - x, 0}, y] - 4*G[{0}, x]*G[{1 - x, 1 - x, 1, 1 - x, 0}, y] - 
                          4*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0, 0}, y] + 
                          2*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x, 0}, y] + 64*G[{0, 0, 0, 0, 0, 0}, x] + 
                          64*G[{0, 0, 0, 0, 0, 0}, y] - 48*G[{0, 0, 0, 0, 1, 0}, x] - 112*G[{0, 0, 0, 0, 1, 0}, y] - 
                          72*G[{0, 0, 0, 1, 0, 0}, x] - 88*G[{0, 0, 0, 1, 0, 0}, y] + 48*G[{0, 0, 0, 1, 1, 0}, x] + 
                          20*G[{0, 0, 0, 1, 1, 0}, y] + 88*G[{0, 0, 0, 1 - x, 1, 0}, y] - 84*G[{0, 0, 1, 0, 0, 0}, x] - 
                          64*G[{0, 0, 1, 0, 0, 0}, y] + 60*G[{0, 0, 1, 0, 1, 0}, x] + 8*G[{0, 0, 1, 0, 1, 0}, y] + 
                          84*G[{0, 0, 1, 1, 0, 0}, x] + 8*G[{0, 0, 1, 1, 0, 0}, y] - 48*G[{0, 0, 1, 1, 1, 0}, x] - 
                          4*G[{0, 0, 1, 1, 1, 0}, y] + 8*G[{0, 0, 1, 1 - x, 1, 0}, y] + 80*G[{0, 0, 1 - x, 0, 1, 0}, y] + 
                          64*G[{0, 0, 1 - x, 1, 0, 0}, y] - 8*G[{0, 0, 1 - x, 1, 1, 0}, y] - 
                          80*G[{0, 0, 1 - x, 1 - x, 1, 0}, y] - 90*G[{0, 1, 0, 0, 0, 0}, x] - 40*G[{0, 1, 0, 0, 0, 0}, y] + 
                          66*G[{0, 1, 0, 0, 1, 0}, x] + 8*G[{0, 1, 0, 0, 1, 0}, y] + 90*G[{0, 1, 0, 1, 0, 0}, x] + 
                          8*G[{0, 1, 0, 1, 0, 0}, y] - 54*G[{0, 1, 0, 1, 1, 0}, x] - 4*G[{0, 1, 0, 1, 1, 0}, y] + 
                          8*G[{0, 1, 0, 1 - x, 1, 0}, y] + 102*G[{0, 1, 1, 0, 0, 0}, x] - 4*G[{0, 1, 1, 0, 0, 0}, y] - 
                          78*G[{0, 1, 1, 0, 1, 0}, x] + 8*G[{0, 1, 1, 0, 1, 0}, y] - 90*G[{0, 1, 1, 1, 0, 0}, x] - 
                          10*G[{0, 1, 1, 1, 0, 0}, y] + 48*G[{0, 1, 1, 1, 1, 0}, x] - 13*G[{0, 1, 1, 1, 1, 0}, y] + 
                          8*G[{0, 1, 1, 1 - x, 1, 0}, y] + 8*G[{0, 1, 1 - x, 0, 1, 0}, y] + 8*G[{0, 1, 1 - x, 1, 0, 0}, y] + 
                          8*G[{0, 1, 1 - x, 1, 1, 0}, y] - 4*G[{0, 1, 1 - x, 1 - x, 1, 0}, y] + 
                          60*G[{0, 1 - x, 0, 0, 1, 0}, y] + 44*G[{0, 1 - x, 0, 1, 0, 0}, y] - 
                          10*G[{0, 1 - x, 0, 1, 1, 0}, y] - 60*G[{0, 1 - x, 0, 1 - x, 1, 0}, y] + 
                          40*G[{0, 1 - x, 1, 0, 0, 0}, y] - 8*G[{0, 1 - x, 1, 0, 1, 0}, y] + 
                          4*G[{0, 1 - x, 1, 1, 0, 0}, y] + 10*G[{0, 1 - x, 1, 1, 1, 0}, y] - 
                          8*G[{0, 1 - x, 1, 1 - x, 1, 0}, y] - 46*G[{0, 1 - x, 1 - x, 0, 1, 0}, y] - 
                          44*G[{0, 1 - x, 1 - x, 1, 0, 0}, y] - 2*G[{0, 1 - x, 1 - x, 1, 1, 0}, y] + 
                          46*G[{0, 1 - x, 1 - x, 1 - x, 1, 0}, y] - 93*G[{1, 0, 0, 0, 0, 0}, x] - 
                          16*G[{1, 0, 0, 0, 0, 0}, y] + 69*G[{1, 0, 0, 0, 1, 0}, x] + 8*G[{1, 0, 0, 0, 1, 0}, y] + 
                          93*G[{1, 0, 0, 1, 0, 0}, x] + 8*G[{1, 0, 0, 1, 0, 0}, y] - 57*G[{1, 0, 0, 1, 1, 0}, x] - 
                          4*G[{1, 0, 0, 1, 1, 0}, y] + 8*G[{1, 0, 0, 1 - x, 1, 0}, y] + 105*G[{1, 0, 1, 0, 0, 0}, x] + 
                          8*G[{1, 0, 1, 0, 0, 0}, y] - 81*G[{1, 0, 1, 0, 1, 0}, x] - 4*G[{1, 0, 1, 0, 1, 0}, y] - 
                          93*G[{1, 0, 1, 1, 0, 0}, x] - 4*G[{1, 0, 1, 1, 0, 0}, y] + 51*G[{1, 0, 1, 1, 1, 0}, x] + 
                          2*G[{1, 0, 1, 1, 1, 0}, y] - 4*G[{1, 0, 1, 1 - x, 1, 0}, y] + 8*G[{1, 0, 1 - x, 0, 1, 0}, y] + 
                          8*G[{1, 0, 1 - x, 1, 0, 0}, y] + 8*G[{1, 0, 1 - x, 1, 1, 0}, y] - 
                          4*G[{1, 0, 1 - x, 1 - x, 1, 0}, y] - 12*G[{1, 0, -x, 0, 1, 0}, y] - 
                          12*G[{1, 0, -x, 1 - x, 1, 0}, y] + 111*G[{1, 1, 0, 0, 0, 0}, x] - 16*G[{1, 1, 0, 0, 0, 0}, y] - 
                          75*G[{1, 1, 0, 0, 1, 0}, x] + 8*G[{1, 1, 0, 0, 1, 0}, y] - 111*G[{1, 1, 0, 1, 0, 0}, x] + 
                          8*G[{1, 1, 0, 1, 0, 0}, y] + 63*G[{1, 1, 0, 1, 1, 0}, x] - 4*G[{1, 1, 0, 1, 1, 0}, y] + 
                          8*G[{1, 1, 0, 1 - x, 1, 0}, y] - 111*G[{1, 1, 1, 0, 0, 0}, x] - 16*G[{1, 1, 1, 0, 0, 0}, y] + 
                          87*G[{1, 1, 1, 0, 1, 0}, x] + 8*G[{1, 1, 1, 0, 1, 0}, y] + 93*G[{1, 1, 1, 1, 0, 0}, x] - 
                          16*G[{1, 1, 1, 1, 0, 0}, y] - 48*G[{1, 1, 1, 1, 1, 0}, x] - 16*G[{1, 1, 1, 1, 1, 0}, y] + 
                          8*G[{1, 1, 1, 1 - x, 1, 0}, y] + 8*G[{1, 1, 1 - x, 0, 1, 0}, y] + 8*G[{1, 1, 1 - x, 1, 0, 0}, y] + 
                          8*G[{1, 1, 1 - x, 1, 1, 0}, y] - 4*G[{1, 1, 1 - x, 1 - x, 1, 0}, y] + 
                          8*G[{1, 1 - x, 0, 0, 1, 0}, y] + 8*G[{1, 1 - x, 0, 1, 0, 0}, y] + 8*G[{1, 1 - x, 0, 1, 1, 0}, y] - 
                          4*G[{1, 1 - x, 0, 1 - x, 1, 0}, y] + 8*G[{1, 1 - x, 1, 0, 0, 0}, y] - 
                          4*G[{1, 1 - x, 1, 0, 1, 0}, y] + 8*G[{1, 1 - x, 1, 1, 0, 0}, y] + 8*G[{1, 1 - x, 1, 1, 1, 0}, y] - 
                          4*G[{1, 1 - x, 1, 1 - x, 1, 0}, y] - 4*G[{1, 1 - x, 1 - x, 0, 1, 0}, y] - 
                          4*G[{1, 1 - x, 1 - x, 1, 0, 0}, y] - 4*G[{1, 1 - x, 1 - x, 1, 1, 0}, y] + 
                          2*G[{1, 1 - x, 1 - x, 1 - x, 1, 0}, y] - 12*G[{1, 1 - x, -x, 0, 1, 0}, y] - 
                          12*G[{1, 1 - x, -x, 1 - x, 1, 0}, y] + 40*G[{1 - x, 0, 0, 0, 1, 0}, y] + 
                          24*G[{1 - x, 0, 0, 1, 0, 0}, y] - 12*G[{1 - x, 0, 0, 1, 1, 0}, y] - 
                          40*G[{1 - x, 0, 0, 1 - x, 1, 0}, y] + 8*G[{1 - x, 0, 1, 0, 0, 0}, y] - 
                          4*G[{1 - x, 0, 1, 0, 1, 0}, y] - 4*G[{1 - x, 0, 1, 1, 0, 0}, y] + 2*G[{1 - x, 0, 1, 1, 1, 0}, y] - 
                          4*G[{1 - x, 0, 1, 1 - x, 1, 0}, y] - 36*G[{1 - x, 0, 1 - x, 0, 1, 0}, y] - 
                          24*G[{1 - x, 0, 1 - x, 1, 0, 0}, y] + 36*G[{1 - x, 0, 1 - x, 1 - x, 1, 0}, y] + 
                          12*G[{1 - x, 0, -x, 0, 1, 0}, y] + 12*G[{1 - x, 0, -x, 1 - x, 1, 0}, y] + 
                          16*G[{1 - x, 1, 0, 0, 0, 0}, y] - 8*G[{1 - x, 1, 0, 0, 1, 0}, y] - 
                          8*G[{1 - x, 1, 0, 1, 0, 0}, y] + 4*G[{1 - x, 1, 0, 1, 1, 0}, y] - 
                          8*G[{1 - x, 1, 0, 1 - x, 1, 0}, y] + 16*G[{1 - x, 1, 1, 0, 0, 0}, y] - 
                          8*G[{1 - x, 1, 1, 0, 1, 0}, y] + 16*G[{1 - x, 1, 1, 1, 0, 0}, y] + 
                          16*G[{1 - x, 1, 1, 1, 1, 0}, y] - 8*G[{1 - x, 1, 1, 1 - x, 1, 0}, y] - 
                          8*G[{1 - x, 1, 1 - x, 0, 1, 0}, y] - 8*G[{1 - x, 1, 1 - x, 1, 0, 0}, y] - 
                          8*G[{1 - x, 1, 1 - x, 1, 1, 0}, y] + 4*G[{1 - x, 1, 1 - x, 1 - x, 1, 0}, y] - 
                          12*G[{1 - x, 1 - x, 0, 0, 1, 0}, y] - 4*G[{1 - x, 1 - x, 0, 1, 0, 0}, y] + 
                          2*G[{1 - x, 1 - x, 0, 1, 1, 0}, y] + 12*G[{1 - x, 1 - x, 0, 1 - x, 1, 0}, y] - 
                          8*G[{1 - x, 1 - x, 1, 0, 0, 0}, y] + 4*G[{1 - x, 1 - x, 1, 0, 1, 0}, y] - 
                          8*G[{1 - x, 1 - x, 1, 1, 0, 0}, y] - 8*G[{1 - x, 1 - x, 1, 1, 1, 0}, y] + 
                          4*G[{1 - x, 1 - x, 1, 1 - x, 1, 0}, y] + 2*G[{1 - x, 1 - x, 1 - x, 0, 1, 0}, y] + 
                          4*G[{1 - x, 1 - x, 1 - x, 1, 0, 0}, y] + 4*G[{1 - x, 1 - x, 1 - x, 1, 1, 0}, y] - 
                          2*G[{1 - x, 1 - x, 1 - x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*(56*G[{0, 0}, x]*G[{0, 0}, y] - 48*G[{0, 0}, y]*G[{0, 1}, x] + 4*G[{0, 0}, x]*G[{0, 1}, y] - 
                           40*G[{0, 0}, x]*G[{0, 1 - x}, y] + 32*G[{0, 1}, x]*G[{0, 1 - x}, y] - 
                           60*G[{0, 0}, y]*G[{1, 0}, x] - 4*G[{0, 1}, y]*G[{1, 0}, x] + 44*G[{0, 1 - x}, y]*G[{1, 0}, x] + 
                           6*G[{0, 0}, x]*G[{1, 0}, y] - 2*G[{0, 1}, x]*G[{1, 0}, y] - 6*G[{1, 0}, x]*G[{1, 0}, y] + 
                           48*G[{0, 0}, y]*G[{1, 1}, x] - 40*G[{0, 1 - x}, y]*G[{1, 1}, x] + 2*G[{1, 0}, y]*G[{1, 1}, x] + 
                           4*G[{0, 0}, x]*G[{1, 1}, y] - 4*G[{1, 0}, x]*G[{1, 1}, y] - 2*G[{0, 0}, x]*G[{1, 1 - x}, y] + 
                           8*G[{0, 1}, x]*G[{1, 1 - x}, y] + 4*G[{1, 0}, x]*G[{1, 1 - x}, y] - 
                           2*G[{1, 1}, x]*G[{1, 1 - x}, y] - 22*G[{0, 0}, x]*G[{1 - x, 0}, y] + 
                           14*G[{0, 1}, x]*G[{1 - x, 0}, y] + 26*G[{1, 0}, x]*G[{1 - x, 0}, y] - 
                           16*G[{1, 1}, x]*G[{1 - x, 0}, y] - 4*G[{0, 0}, x]*G[{1 - x, 1}, y] + 
                           4*G[{1, 0}, x]*G[{1 - x, 1}, y] + 2*G[{0, 0}, x]*G[{1 - x, 1 - x}, y] - 
                           4*G[{0, 1}, x]*G[{1 - x, 1 - x}, y] - 10*G[{1, 0}, x]*G[{1 - x, 1 - x}, y] + 
                           8*G[{1, 1}, x]*G[{1 - x, 1 - x}, y] + 56*G[{0}, y]*G[{0, 0, 0}, x] + 
                           2*G[{1}, y]*G[{0, 0, 0}, x] - 2*G[{1 - x}, y]*G[{0, 0, 0}, x] + 56*G[{0}, x]*G[{0, 0, 0}, y] - 
                           48*G[{1}, x]*G[{0, 0, 0}, y] - 48*G[{0}, y]*G[{0, 0, 1}, x] - 8*G[{1}, y]*G[{0, 0, 1}, x] + 
                           16*G[{1 - x}, y]*G[{0, 0, 1}, x] + 8*G[{0}, x]*G[{0, 0, 1}, y] - 8*G[{1}, x]*G[{0, 0, 1}, y] - 
                           80*G[{0}, x]*G[{0, 0, 1 - x}, y] + 64*G[{1}, x]*G[{0, 0, 1 - x}, y] - 
                           60*G[{0}, y]*G[{0, 1, 0}, x] - 4*G[{1}, y]*G[{0, 1, 0}, x] + 20*G[{1 - x}, y]*G[{0, 1, 0}, x] + 
                           4*G[{0}, x]*G[{0, 1, 0}, y] - 4*G[{1}, x]*G[{0, 1, 0}, y] + 48*G[{0}, y]*G[{0, 1, 1}, x] + 
                           2*G[{1}, y]*G[{0, 1, 1}, x] - 18*G[{1 - x}, y]*G[{0, 1, 1}, x] + 8*G[{0}, x]*G[{0, 1, 1}, y] - 
                           8*G[{1}, x]*G[{0, 1, 1}, y] - 4*G[{0}, x]*G[{0, 1, 1 - x}, y] - 
                           44*G[{0}, x]*G[{0, 1 - x, 0}, y] + 40*G[{1}, x]*G[{0, 1 - x, 0}, y] - 
                           8*G[{0}, x]*G[{0, 1 - x, 1}, y] + 8*G[{1}, x]*G[{0, 1 - x, 1}, y] + 
                           46*G[{0}, x]*G[{0, 1 - x, 1 - x}, y] - 44*G[{1}, x]*G[{0, 1 - x, 1 - x}, y] - 
                           66*G[{0}, y]*G[{1, 0, 0}, x] - 2*G[{1}, y]*G[{1, 0, 0}, x] + 28*G[{1 - x}, y]*G[{1, 0, 0}, x] + 
                           4*G[{0}, x]*G[{1, 0, 0}, y] - 4*G[{1}, x]*G[{1, 0, 0}, y] + 54*G[{0}, y]*G[{1, 0, 1}, x] + 
                           8*G[{1}, y]*G[{1, 0, 1}, x] - 26*G[{1 - x}, y]*G[{1, 0, 1}, x] - 4*G[{0}, x]*G[{1, 0, 1}, y] + 
                           4*G[{1}, x]*G[{1, 0, 1}, y] - 4*G[{0}, x]*G[{1, 0, 1 - x}, y] + 12*G[{1}, x]*G[{1, 0, -x}, y] + 
                           66*G[{0}, y]*G[{1, 1, 0}, x] + 4*G[{1}, y]*G[{1, 1, 0}, x] - 32*G[{1 - x}, y]*G[{1, 1, 0}, x] + 
                           4*G[{0}, x]*G[{1, 1, 0}, y] - 4*G[{1}, x]*G[{1, 1, 0}, y] - 48*G[{0}, y]*G[{1, 1, 1}, x] - 
                           2*G[{1}, y]*G[{1, 1, 1}, x] + 16*G[{1 - x}, y]*G[{1, 1, 1}, x] + 8*G[{0}, x]*G[{1, 1, 1}, y] - 
                           8*G[{1}, x]*G[{1, 1, 1}, y] - 4*G[{0}, x]*G[{1, 1, 1 - x}, y] - 6*G[{0}, x]*G[{1, 1 - x, 0}, y] + 
                           2*G[{1}, x]*G[{1, 1 - x, 0}, y] - 4*G[{0}, x]*G[{1, 1 - x, 1}, y] + 
                           4*G[{1}, x]*G[{1, 1 - x, 1}, y] + 2*G[{0}, x]*G[{1, 1 - x, 1 - x}, y] + 
                           12*G[{1}, x]*G[{1, 1 - x, -x}, y] - 20*G[{0}, x]*G[{1 - x, 0, 0}, y] + 
                           16*G[{1}, x]*G[{1 - x, 0, 0}, y] - 4*G[{0}, x]*G[{1 - x, 0, 1}, y] + 
                           4*G[{1}, x]*G[{1 - x, 0, 1}, y] + 36*G[{0}, x]*G[{1 - x, 0, 1 - x}, y] - 
                           24*G[{1}, x]*G[{1 - x, 0, 1 - x}, y] - 12*G[{1}, x]*G[{1 - x, 0, -x}, y] - 
                           4*G[{0}, x]*G[{1 - x, 1, 0}, y] + 4*G[{1}, x]*G[{1 - x, 1, 0}, y] - 
                           8*G[{0}, x]*G[{1 - x, 1, 1}, y] + 8*G[{1}, x]*G[{1 - x, 1, 1}, y] + 
                           4*G[{0}, x]*G[{1 - x, 1, 1 - x}, y] + 10*G[{0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                           8*G[{1}, x]*G[{1 - x, 1 - x, 0}, y] + 4*G[{0}, x]*G[{1 - x, 1 - x, 1}, y] - 
                           4*G[{1}, x]*G[{1 - x, 1 - x, 1}, y] - 2*G[{0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                           4*G[{1}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 56*G[{0, 0, 0, 0}, x] + 56*G[{0, 0, 0, 0}, y] - 
                           48*G[{0, 0, 0, 1}, x] - 20*G[{0, 0, 0, 1}, y] - 88*G[{0, 0, 0, 1 - x}, y] - 
                           60*G[{0, 0, 1, 0}, x] + 48*G[{0, 0, 1, 1}, x] + 4*G[{0, 0, 1, 1}, y] - 8*G[{0, 0, 1, 1 - x}, y] - 
                           64*G[{0, 0, 1 - x, 0}, y] + 8*G[{0, 0, 1 - x, 1}, y] + 80*G[{0, 0, 1 - x, 1 - x}, y] - 
                           66*G[{0, 1, 0, 0}, x] + 54*G[{0, 1, 0, 1}, x] + 4*G[{0, 1, 0, 1}, y] - 8*G[{0, 1, 0, 1 - x}, y] + 
                           66*G[{0, 1, 1, 0}, x] - 48*G[{0, 1, 1, 1}, x] + 13*G[{0, 1, 1, 1}, y] - 
                           8*G[{0, 1, 1, 1 - x}, y] - 4*G[{0, 1, 1 - x, 0}, y] - 8*G[{0, 1, 1 - x, 1}, y] + 
                           4*G[{0, 1, 1 - x, 1 - x}, y] - 40*G[{0, 1 - x, 0, 0}, y] + 10*G[{0, 1 - x, 0, 1}, y] + 
                           60*G[{0, 1 - x, 0, 1 - x}, y] - 10*G[{0, 1 - x, 1, 1}, y] + 8*G[{0, 1 - x, 1, 1 - x}, y] + 
                           44*G[{0, 1 - x, 1 - x, 0}, y] + 2*G[{0, 1 - x, 1 - x, 1}, y] - 
                           46*G[{0, 1 - x, 1 - x, 1 - x}, y] - 69*G[{1, 0, 0, 0}, x] + 57*G[{1, 0, 0, 1}, x] + 
                           4*G[{1, 0, 0, 1}, y] - 8*G[{1, 0, 0, 1 - x}, y] + 69*G[{1, 0, 1, 0}, x] - 51*G[{1, 0, 1, 1}, x] - 
                           2*G[{1, 0, 1, 1}, y] + 4*G[{1, 0, 1, 1 - x}, y] - 4*G[{1, 0, 1 - x, 0}, y] - 
                           8*G[{1, 0, 1 - x, 1}, y] + 4*G[{1, 0, 1 - x, 1 - x}, y] + 12*G[{1, 0, -x, 1 - x}, y] + 
                           75*G[{1, 1, 0, 0}, x] - 63*G[{1, 1, 0, 1}, x] + 4*G[{1, 1, 0, 1}, y] - 8*G[{1, 1, 0, 1 - x}, y] - 
                           69*G[{1, 1, 1, 0}, x] + 48*G[{1, 1, 1, 1}, x] + 16*G[{1, 1, 1, 1}, y] - 
                           8*G[{1, 1, 1, 1 - x}, y] - 4*G[{1, 1, 1 - x, 0}, y] - 8*G[{1, 1, 1 - x, 1}, y] + 
                           4*G[{1, 1, 1 - x, 1 - x}, y] - 4*G[{1, 1 - x, 0, 0}, y] - 8*G[{1, 1 - x, 0, 1}, y] + 
                           4*G[{1, 1 - x, 0, 1 - x}, y] - 8*G[{1, 1 - x, 1, 1}, y] + 4*G[{1, 1 - x, 1, 1 - x}, y] + 
                           2*G[{1, 1 - x, 1 - x, 0}, y] + 4*G[{1, 1 - x, 1 - x, 1}, y] - 2*G[{1, 1 - x, 1 - x, 1 - x}, y] + 
                           12*G[{1, 1 - x, -x, 1 - x}, y] - 16*G[{1 - x, 0, 0, 0}, y] + 12*G[{1 - x, 0, 0, 1}, y] + 
                           40*G[{1 - x, 0, 0, 1 - x}, y] - 2*G[{1 - x, 0, 1, 1}, y] + 4*G[{1 - x, 0, 1, 1 - x}, y] + 
                           24*G[{1 - x, 0, 1 - x, 0}, y] - 36*G[{1 - x, 0, 1 - x, 1 - x}, y] - 
                           12*G[{1 - x, 0, -x, 1 - x}, y] - 4*G[{1 - x, 1, 0, 1}, y] + 8*G[{1 - x, 1, 0, 1 - x}, y] - 
                           16*G[{1 - x, 1, 1, 1}, y] + 8*G[{1 - x, 1, 1, 1 - x}, y] + 4*G[{1 - x, 1, 1 - x, 0}, y] + 
                           8*G[{1 - x, 1, 1 - x, 1}, y] - 4*G[{1 - x, 1, 1 - x, 1 - x}, y] + 8*G[{1 - x, 1 - x, 0, 0}, y] - 
                           2*G[{1 - x, 1 - x, 0, 1}, y] - 12*G[{1 - x, 1 - x, 0, 1 - x}, y] + 8*G[{1 - x, 1 - x, 1, 1}, y] - 
                           4*G[{1 - x, 1 - x, 1, 1 - x}, y] - 4*G[{1 - x, 1 - x, 1 - x, 0}, y] - 
                           4*G[{1 - x, 1 - x, 1 - x, 1}, y] + 2*G[{1 - x, 1 - x, 1 - x, 1 - x}, y]) + 
                         
                         zeta[3]*(-4*G[{0}, y]*G[{0, 0}, x] + 30*G[{1}, y]*G[{0, 0}, x] - 62*G[{1 - x}, y]*G[{0, 0}, x] - 
                           4*G[{0}, x]*G[{0, 0}, y] + 12*G[{1}, x]*G[{0, 0}, y] + 12*G[{0}, y]*G[{0, 1}, x] - 
                           14*G[{1}, y]*G[{0, 1}, x] - 14*G[{1 - x}, y]*G[{0, 1}, x] + 12*G[{0}, x]*G[{0, 1}, y] - 
                           12*G[{1}, x]*G[{0, 1}, y] - 38*G[{0}, x]*G[{0, 1 - x}, y] - 16*G[{1}, x]*G[{0, 1 - x}, y] - 
                           24*G[{0}, y]*G[{1, 0}, x] - 30*G[{1}, y]*G[{1, 0}, x] + 8*G[{1 - x}, y]*G[{1, 0}, x] + 
                           20*G[{0}, x]*G[{1, 0}, y] - 20*G[{1}, x]*G[{1, 0}, y] + 18*G[{0}, y]*G[{1, 1}, x] + 
                           14*G[{1}, y]*G[{1, 1}, x] - 26*G[{1 - x}, y]*G[{1, 1}, x] + 12*G[{0}, x]*G[{1, 1}, y] - 
                           12*G[{1}, x]*G[{1, 1}, y] - 30*G[{0}, x]*G[{1, 1 - x}, y] + 14*G[{1}, x]*G[{1, 1 - x}, y] + 
                           16*G[{0}, x]*G[{1 - x, 0}, y] + 2*G[{1}, x]*G[{1 - x, 0}, y] - 12*G[{0}, x]*G[{1 - x, 1}, y] + 
                           12*G[{1}, x]*G[{1 - x, 1}, y] + 22*G[{0}, x]*G[{1 - x, 1 - x}, y] + 
                           8*G[{1}, x]*G[{1 - x, 1 - x}, y] - 4*G[{0, 0, 0}, x] - 4*G[{0, 0, 0}, y] + 12*G[{0, 0, 1}, x] - 
                           12*G[{0, 0, 1}, y] - 8*G[{0, 0, 1 - x}, y] - 24*G[{0, 1, 0}, x] - 10*G[{0, 1, 0}, y] + 
                           18*G[{0, 1, 1}, x] - 21*G[{0, 1, 1}, y] - 12*G[{0, 1, 1 - x}, y] + 28*G[{0, 1 - x, 0}, y] + 
                           18*G[{0, 1 - x, 1}, y] + 4*G[{0, 1 - x, 1 - x}, y] - 42*G[{1, 0, 0}, x] + 8*G[{1, 0, 0}, y] + 
                           18*G[{1, 0, 1}, x] + 6*G[{1, 0, 1}, y] - 12*G[{1, 0, 1 - x}, y] + 54*G[{1, 1, 0}, x] + 
                           8*G[{1, 1, 0}, y] - 33*G[{1, 1, 1}, x] - 24*G[{1, 1, 1}, y] - 12*G[{1, 1, 1 - x}, y] - 
                           20*G[{1, 1 - x, 0}, y] + 12*G[{1, 1 - x, 1}, y] + 6*G[{1, 1 - x, 1 - x}, y] + 
                           28*G[{1 - x, 0, 0}, y] + 6*G[{1 - x, 0, 1}, y] + 12*G[{1 - x, 0, 1 - x}, y] - 
                           8*G[{1 - x, 1, 0}, y] + 24*G[{1 - x, 1, 1}, y] + 12*G[{1 - x, 1, 1 - x}, y] - 
                           14*G[{1 - x, 1 - x, 0}, y] - 12*G[{1 - x, 1 - x, 1}, y] - 2*G[{1 - x, 1 - x, 1 - x}, y]) + 
                         
                         ((360*G[{0}, x]*G[{0}, y] - 246*G[{0}, y]*G[{1}, x] - 184*G[{0}, x]*G[{1}, y] + 
                            184*G[{1}, x]*G[{1}, y] + 44*G[{0}, x]*G[{1 - x}, y] + 18*G[{1}, x]*G[{1 - x}, y] + 
                            360*G[{0, 0}, x] + 360*G[{0, 0}, y] - 246*G[{0, 1}, x] - 74*G[{0, 1}, y] - 
                            288*G[{0, 1 - x}, y] - 159*G[{1, 0}, x] - 86*G[{1, 0}, y] + 63*G[{1, 1}, x] - 20*G[{1, 1}, y] + 
                            184*G[{1, 1 - x}, y] - 174*G[{1 - x, 0}, y] + 20*G[{1 - x, 1}, y] + 60*G[{1 - x, 1 - x}, y])*
                           zeta[4])/4 + 
                         
                         zeta[5]*(39*G[{0}, x] + 39*G[{0}, y] - 105*G[{1}, x] + 18*G[{1}, y] - 22*G[{1 - x}, y]) + 
                         
                         (219*zeta[6])/8 + 
                         
                         -2*zeta[2]*(G[{0}, x] + G[{0}, y] + 6*G[{1}, x] - 12*G[{1}, y] - 7*G[{1 - x}, y])*zeta[3] + 
                         
                         -31*zeta[3]^2
                       )
                   +e^7*(
                         Help["ladder2L", 17]
                       ),
              g[18]->
                   +e^0*(
                         0
                       )
                   +e^1*(
                         (3*G[{0}, x])/2
                       )
                   +e^2*(
                         -2*G[{0}, x]*G[{0}, y] - (9*G[{0, 0}, x])/2 + (5*G[{1, 0}, x])/2 + 
                         
                         (-5*zeta[2])/2
                       )
                   +e^3*(
                         6*G[{0}, y]*G[{0, 0}, x] + 4*G[{0}, x]*G[{0, 0}, y] - 4*G[{0}, y]*G[{1, 0}, x] + 
                          4*G[{1 - x}, y]*G[{1, 0}, x] - 4*G[{0}, x]*G[{1 - x, 0}, y] + (21*G[{0, 0, 0}, x])/2 - 
                          (11*G[{0, 1, 0}, x])/2 - 4*G[{0, 1, 0}, y] - (15*G[{1, 0, 0}, x])/2 + (7*G[{1, 1, 0}, x])/2 + 
                          4*G[{1 - x, 1, 0}, y] + 
                         
                         zeta[2]*((15*G[{0}, x] + 8*G[{0}, y] - 7*G[{1}, x] - 8*G[{1 - x}, y]))/2
                       )
                   +e^4*(
                         -12*G[{0, 0}, x]*G[{0, 0}, y] + 8*G[{0, 0}, y]*G[{1, 0}, x] - 10*G[{0, 1 - x}, y]*G[{1, 0}, x] + 
                          12*G[{0, 0}, x]*G[{1 - x, 0}, y] - 8*G[{1, 0}, x]*G[{1 - x, 0}, y] + 
                          10*G[{1, 0}, x]*G[{1 - x, 1 - x}, y] - 14*G[{0}, y]*G[{0, 0, 0}, x] - 
                          8*G[{0}, x]*G[{0, 0, 0}, y] + 12*G[{0}, y]*G[{0, 1, 0}, x] - 12*G[{1 - x}, y]*G[{0, 1, 0}, x] + 
                          10*G[{0}, x]*G[{0, 1 - x, 0}, y] + 12*G[{0}, y]*G[{1, 0, 0}, x] - 
                          12*G[{1 - x}, y]*G[{1, 0, 0}, x] - 8*G[{0}, y]*G[{1, 1, 0}, x] + 8*G[{1 - x}, y]*G[{1, 1, 0}, x] + 
                          8*G[{0}, x]*G[{1 - x, 0, 0}, y] - 10*G[{0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          (45*G[{0, 0, 0, 0}, x])/2 + (23*G[{0, 0, 1, 0}, x])/2 + 10*G[{0, 0, 1, 0}, y] + 
                          (27*G[{0, 1, 0, 0}, x])/2 + 8*G[{0, 1, 0, 0}, y] - (21*G[{0, 1, 1, 0}, x])/2 + 
                          2*G[{0, 1, 1, 0}, y] - 10*G[{0, 1 - x, 1, 0}, y] + (35*G[{1, 0, 0, 0}, x])/2 - 
                          (25*G[{1, 0, 1, 0}, x])/2 - (21*G[{1, 1, 0, 0}, x])/2 + (17*G[{1, 1, 1, 0}, x])/2 - 
                          10*G[{1 - x, 0, 1, 0}, y] - 8*G[{1 - x, 1, 0, 0}, y] - 2*G[{1 - x, 1, 1, 0}, y] + 
                          10*G[{1 - x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*((-20*G[{0}, x]*G[{0}, y] + 16*G[{0}, y]*G[{1}, x] + 20*G[{0}, x]*G[{1 - x}, y] - 
                            16*G[{1}, x]*G[{1 - x}, y] - 35*G[{0, 0}, x] - 16*G[{0, 0}, y] + 21*G[{0, 1}, x] - 
                            4*G[{0, 1}, y] + 20*G[{0, 1 - x}, y] + 21*G[{1, 0}, x] - 17*G[{1, 1}, x] + 16*G[{1 - x, 0}, y] + 
                            4*G[{1 - x, 1}, y] - 20*G[{1 - x, 1 - x}, y]))/2 + 
                         
                         -2*zeta[3]*(2*G[{0}, y] - 3*G[{1}, x] - 2*G[{1 - x}, y]) + 
                         
                         (-111*zeta[4])/8
                       )
                   +e^5*(
                         28*G[{0, 0}, y]*G[{0, 0, 0}, x] - 28*G[{1 - x, 0}, y]*G[{0, 0, 0}, x] + 
                          24*G[{0, 0}, x]*G[{0, 0, 0}, y] - 16*G[{1, 0}, x]*G[{0, 0, 0}, y] + 
                          24*G[{1, 0}, x]*G[{0, 0, 1 - x}, y] - 24*G[{0, 0}, y]*G[{0, 1, 0}, x] - 
                          2*G[{0, 1}, y]*G[{0, 1, 0}, x] + 24*G[{0, 1 - x}, y]*G[{0, 1, 0}, x] + 
                          6*G[{0, -x}, y]*G[{0, 1, 0}, x] + 24*G[{1 - x, 0}, y]*G[{0, 1, 0}, x] + 
                          2*G[{1 - x, 1}, y]*G[{0, 1, 0}, x] - 24*G[{1 - x, 1 - x}, y]*G[{0, 1, 0}, x] - 
                          6*G[{1 - x, -x}, y]*G[{0, 1, 0}, x] + 2*G[{0, 0}, x]*G[{0, 1, 0}, y] - 
                          2*G[{1, 0}, x]*G[{0, 1, 0}, y] + 2*G[{1, 0}, x]*G[{0, 1, 1 - x}, y] - 
                          24*G[{0, 0}, x]*G[{0, 1 - x, 0}, y] + 20*G[{1, 0}, x]*G[{0, 1 - x, 0}, y] - 
                          22*G[{1, 0}, x]*G[{0, 1 - x, 1 - x}, y] - 6*G[{1, 0}, x]*G[{0, -x, 0}, y] + 
                          6*G[{1, 0}, x]*G[{0, -x, 1 - x}, y] - 24*G[{0, 0}, y]*G[{1, 0, 0}, x] + 
                          24*G[{0, 1 - x}, y]*G[{1, 0, 0}, x] + 24*G[{1 - x, 0}, y]*G[{1, 0, 0}, x] - 
                          24*G[{1 - x, 1 - x}, y]*G[{1, 0, 0}, x] + 16*G[{0, 0}, y]*G[{1, 1, 0}, x] + 
                          2*G[{0, 1}, y]*G[{1, 1, 0}, x] - 20*G[{0, 1 - x}, y]*G[{1, 1, 0}, x] + 
                          6*G[{0, -x}, y]*G[{1, 1, 0}, x] - 16*G[{1 - x, 0}, y]*G[{1, 1, 0}, x] - 
                          2*G[{1 - x, 1}, y]*G[{1, 1, 0}, x] + 20*G[{1 - x, 1 - x}, y]*G[{1, 1, 0}, x] - 
                          6*G[{1 - x, -x}, y]*G[{1, 1, 0}, x] - 24*G[{0, 0}, x]*G[{1 - x, 0, 0}, y] + 
                          16*G[{1, 0}, x]*G[{1 - x, 0, 0}, y] - 24*G[{1, 0}, x]*G[{1 - x, 0, 1 - x}, y] - 
                          2*G[{0, 0}, x]*G[{1 - x, 1, 0}, y] + 2*G[{1, 0}, x]*G[{1 - x, 1, 0}, y] - 
                          2*G[{1, 0}, x]*G[{1 - x, 1, 1 - x}, y] + 24*G[{0, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 
                          20*G[{1, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 22*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                          6*G[{1, 0}, x]*G[{1 - x, -x, 0}, y] - 6*G[{1, 0}, x]*G[{1 - x, -x, 1 - x}, y] + 
                          30*G[{0}, y]*G[{0, 0, 0, 0}, x] + 16*G[{0}, x]*G[{0, 0, 0, 0}, y] - 
                          22*G[{0}, y]*G[{0, 0, 1, 0}, x] + 22*G[{1 - x}, y]*G[{0, 0, 1, 0}, x] - 
                          24*G[{0}, x]*G[{0, 0, 1 - x, 0}, y] - 30*G[{0}, y]*G[{0, 1, 0, 0}, x] + 
                          30*G[{1 - x}, y]*G[{0, 1, 0, 0}, x] + 20*G[{0}, y]*G[{0, 1, 1, 0}, x] - 
                          20*G[{1 - x}, y]*G[{0, 1, 1, 0}, x] - 2*G[{0}, x]*G[{0, 1, 1 - x, 0}, y] - 
                          20*G[{0}, x]*G[{0, 1 - x, 0, 0}, y] + 22*G[{0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 
                          6*G[{0}, x]*G[{0, -x, 1 - x, 0}, y] - 28*G[{0}, y]*G[{1, 0, 0, 0}, x] + 
                          28*G[{1 - x}, y]*G[{1, 0, 0, 0}, x] + 24*G[{0}, y]*G[{1, 0, 1, 0}, x] - 
                          24*G[{1 - x}, y]*G[{1, 0, 1, 0}, x] + 24*G[{0}, y]*G[{1, 1, 0, 0}, x] - 
                          24*G[{1 - x}, y]*G[{1, 1, 0, 0}, x] - 16*G[{0}, y]*G[{1, 1, 1, 0}, x] + 
                          16*G[{1 - x}, y]*G[{1, 1, 1, 0}, x] - 16*G[{0}, x]*G[{1 - x, 0, 0, 0}, y] + 
                          24*G[{0}, x]*G[{1 - x, 0, 1 - x, 0}, y] + 2*G[{0}, x]*G[{1 - x, 1, 1 - x, 0}, y] + 
                          20*G[{0}, x]*G[{1 - x, 1 - x, 0, 0}, y] - 22*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] + 
                          6*G[{0}, x]*G[{1 - x, -x, 1 - x, 0}, y] + (93*G[{0, 0, 0, 0, 0}, x])/2 - 
                          (59*G[{0, 0, 0, 1, 0}, x])/2 - 24*G[{0, 0, 0, 1, 0}, y] - (51*G[{0, 0, 1, 0, 0}, x])/2 - 
                          20*G[{0, 0, 1, 0, 0}, y] + (37*G[{0, 0, 1, 1, 0}, x])/2 - 2*G[{0, 0, 1, 1, 0}, y] + 
                          24*G[{0, 0, 1 - x, 1, 0}, y] - (59*G[{0, 1, 0, 0, 0}, x])/2 - 16*G[{0, 1, 0, 0, 0}, y] + 
                          (57*G[{0, 1, 0, 1, 0}, x])/2 + 2*G[{0, 1, 0, 1, 0}, y] + (57*G[{0, 1, 1, 0, 0}, x])/2 - 
                          4*G[{0, 1, 1, 0, 0}, y] - (35*G[{0, 1, 1, 1, 0}, x])/2 - 4*G[{0, 1, 1, 1, 0}, y] + 
                          2*G[{0, 1, 1 - x, 1, 0}, y] + 22*G[{0, 1 - x, 0, 1, 0}, y] + 20*G[{0, 1 - x, 1, 0, 0}, y] + 
                          2*G[{0, 1 - x, 1, 1, 0}, y] - 22*G[{0, 1 - x, 1 - x, 1, 0}, y] + 6*G[{0, -x, 0, 1, 0}, y] + 
                          6*G[{0, -x, 1 - x, 1, 0}, y] - (75*G[{1, 0, 0, 0, 0}, x])/2 + (49*G[{1, 0, 0, 1, 0}, x])/2 + 
                          (57*G[{1, 0, 1, 0, 0}, x])/2 - (39*G[{1, 0, 1, 1, 0}, x])/2 + (49*G[{1, 1, 0, 0, 0}, x])/2 - 
                          (47*G[{1, 1, 0, 1, 0}, x])/2 - (51*G[{1, 1, 1, 0, 0}, x])/2 + (31*G[{1, 1, 1, 1, 0}, x])/2 + 
                          24*G[{1 - x, 0, 0, 1, 0}, y] + 20*G[{1 - x, 0, 1, 0, 0}, y] + 2*G[{1 - x, 0, 1, 1, 0}, y] - 
                          24*G[{1 - x, 0, 1 - x, 1, 0}, y] + 16*G[{1 - x, 1, 0, 0, 0}, y] - 2*G[{1 - x, 1, 0, 1, 0}, y] + 
                          4*G[{1 - x, 1, 1, 0, 0}, y] + 4*G[{1 - x, 1, 1, 1, 0}, y] - 2*G[{1 - x, 1, 1 - x, 1, 0}, y] - 
                          22*G[{1 - x, 1 - x, 0, 1, 0}, y] - 20*G[{1 - x, 1 - x, 1, 0, 0}, y] - 
                          2*G[{1 - x, 1 - x, 1, 1, 0}, y] + 22*G[{1 - x, 1 - x, 1 - x, 1, 0}, y] - 
                          6*G[{1 - x, -x, 0, 1, 0}, y] - 6*G[{1 - x, -x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*((44*G[{0}, y]*G[{0, 0}, x] - 44*G[{1 - x}, y]*G[{0, 0}, x] + 40*G[{0}, x]*G[{0, 0}, y] - 
                            32*G[{1}, x]*G[{0, 0}, y] - 40*G[{0}, y]*G[{0, 1}, x] + 40*G[{1 - x}, y]*G[{0, 1}, x] + 
                            4*G[{0}, x]*G[{0, 1}, y] - 4*G[{1}, x]*G[{0, 1}, y] - 44*G[{0}, x]*G[{0, 1 - x}, y] + 
                            40*G[{1}, x]*G[{0, 1 - x}, y] - 12*G[{1}, x]*G[{0, -x}, y] - 40*G[{0}, y]*G[{1, 0}, x] + 
                            40*G[{1 - x}, y]*G[{1, 0}, x] + 32*G[{0}, y]*G[{1, 1}, x] - 32*G[{1 - x}, y]*G[{1, 1}, x] - 
                            40*G[{0}, x]*G[{1 - x, 0}, y] + 32*G[{1}, x]*G[{1 - x, 0}, y] - 4*G[{0}, x]*G[{1 - x, 1}, y] + 
                            4*G[{1}, x]*G[{1 - x, 1}, y] + 44*G[{0}, x]*G[{1 - x, 1 - x}, y] - 
                            40*G[{1}, x]*G[{1 - x, 1 - x}, y] + 12*G[{1}, x]*G[{1 - x, -x}, y] + 75*G[{0, 0, 0}, x] + 
                            32*G[{0, 0, 0}, y] - 37*G[{0, 0, 1}, x] + 4*G[{0, 0, 1}, y] - 48*G[{0, 0, 1 - x}, y] - 
                            45*G[{0, 1, 0}, x] + 35*G[{0, 1, 1}, x] + 8*G[{0, 1, 1}, y] - 4*G[{0, 1, 1 - x}, y] - 
                            40*G[{0, 1 - x, 0}, y] - 4*G[{0, 1 - x, 1}, y] + 44*G[{0, 1 - x, 1 - x}, y] - 
                            12*G[{0, -x, 1 - x}, y] - 49*G[{1, 0, 0}, x] + 39*G[{1, 0, 1}, x] + 39*G[{1, 1, 0}, x] - 
                            31*G[{1, 1, 1}, x] - 32*G[{1 - x, 0, 0}, y] - 4*G[{1 - x, 0, 1}, y] + 
                            48*G[{1 - x, 0, 1 - x}, y] - 8*G[{1 - x, 1, 1}, y] + 4*G[{1 - x, 1, 1 - x}, y] + 
                            40*G[{1 - x, 1 - x, 0}, y] + 4*G[{1 - x, 1 - x, 1}, y] - 44*G[{1 - x, 1 - x, 1 - x}, y] + 
                            12*G[{1 - x, -x, 1 - x}, y]))/2 + 
                         
                         zeta[3]*(20*G[{0}, x]*G[{0}, y] - 8*G[{0}, y]*G[{1}, x] - 20*G[{0}, x]*G[{1 - x}, y] + 
                           8*G[{1}, x]*G[{1 - x}, y] + 8*G[{0, 0}, y] - 11*G[{0, 1}, x] - 6*G[{0, 1}, y] - 
                           4*G[{0, 1 - x}, y] - 18*G[{1, 0}, x] + 6*G[{1, 1}, x] - 8*G[{1 - x, 0}, y] + 6*G[{1 - x, 1}, y] + 
                           4*G[{1 - x, 1 - x}, y]) + 
                         
                         zeta[4]*((299*G[{0}, x] + 72*G[{0}, y] - 141*G[{1}, x] - 72*G[{1 - x}, y]))/8 + 
                         
                         37*zeta[5] + 
                         
                         12*zeta[2]*zeta[3]
                       )
                   +e^6*(
                         -56*G[{0, 0, 0}, x]*G[{0, 0, 0}, y] + 48*G[{0, 0, 0}, y]*G[{0, 1, 0}, x] + 
                          2*G[{0, 0, 1}, y]*G[{0, 1, 0}, x] - 60*G[{0, 0, 1 - x}, y]*G[{0, 1, 0}, x] - 
                          6*G[{0, 0, -x}, y]*G[{0, 1, 0}, x] - 6*G[{0, 0, 0}, x]*G[{0, 1, 0}, y] + 
                          2*G[{0, 1, 0}, x]*G[{0, 1, 0}, y] + 4*G[{0, 1, 0}, x]*G[{0, 1, 1}, y] - 
                          6*G[{0, 1, 0}, x]*G[{0, 1, 1 - x}, y] + 52*G[{0, 0, 0}, x]*G[{0, 1 - x, 0}, y] - 
                          48*G[{0, 1, 0}, x]*G[{0, 1 - x, 0}, y] - 2*G[{0, 1, 0}, x]*G[{0, 1 - x, 1}, y] + 
                          48*G[{0, 1, 0}, x]*G[{0, 1 - x, 1 - x}, y] + 6*G[{0, 1, 0}, x]*G[{0, 1 - x, -x}, y] - 
                          12*G[{0, 1, 0}, x]*G[{0, -x, 0}, y] - 12*G[{0, 1, 0}, x]*G[{0, -x, 1 - x}, y] + 
                          24*G[{0, 1, 0}, x]*G[{0, -x, -x}, y] + 48*G[{0, 0, 0}, y]*G[{1, 0, 0}, x] - 
                          60*G[{0, 0, 1 - x}, y]*G[{1, 0, 0}, x] + 6*G[{0, 1, 0}, y]*G[{1, 0, 0}, x] - 
                          6*G[{0, 1, 1 - x}, y]*G[{1, 0, 0}, x] - 48*G[{0, 1 - x, 0}, y]*G[{1, 0, 0}, x] + 
                          48*G[{0, 1 - x, 1 - x}, y]*G[{1, 0, 0}, x] + 12*G[{0, -x, 0}, y]*G[{1, 0, 0}, x] - 
                          12*G[{0, -x, 1 - x}, y]*G[{1, 0, 0}, x] - 32*G[{0, 0, 0}, y]*G[{1, 1, 0}, x] - 
                          2*G[{0, 0, 1}, y]*G[{1, 1, 0}, x] + 48*G[{0, 0, 1 - x}, y]*G[{1, 1, 0}, x] - 
                          6*G[{0, 0, -x}, y]*G[{1, 1, 0}, x] - 2*G[{0, 1, 0}, y]*G[{1, 1, 0}, x] - 
                          4*G[{0, 1, 1}, y]*G[{1, 1, 0}, x] + 40*G[{0, 1 - x, 0}, y]*G[{1, 1, 0}, x] + 
                          2*G[{0, 1 - x, 1}, y]*G[{1, 1, 0}, x] - 44*G[{0, 1 - x, 1 - x}, y]*G[{1, 1, 0}, x] + 
                          6*G[{0, 1 - x, -x}, y]*G[{1, 1, 0}, x] - 6*G[{0, -x, 0}, y]*G[{1, 1, 0}, x] + 
                          24*G[{0, -x, -x}, y]*G[{1, 1, 0}, x] + 56*G[{0, 0, 0}, x]*G[{1 - x, 0, 0}, y] - 
                          48*G[{0, 1, 0}, x]*G[{1 - x, 0, 0}, y] - 48*G[{1, 0, 0}, x]*G[{1 - x, 0, 0}, y] + 
                          32*G[{1, 1, 0}, x]*G[{1 - x, 0, 0}, y] - 2*G[{0, 1, 0}, x]*G[{1 - x, 0, 1}, y] + 
                          2*G[{1, 1, 0}, x]*G[{1 - x, 0, 1}, y] + 60*G[{0, 1, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 
                          60*G[{1, 0, 0}, x]*G[{1 - x, 0, 1 - x}, y] - 48*G[{1, 1, 0}, x]*G[{1 - x, 0, 1 - x}, y] + 
                          6*G[{0, 1, 0}, x]*G[{1 - x, 0, -x}, y] + 6*G[{1, 1, 0}, x]*G[{1 - x, 0, -x}, y] + 
                          6*G[{0, 0, 0}, x]*G[{1 - x, 1, 0}, y] - 2*G[{0, 1, 0}, x]*G[{1 - x, 1, 0}, y] - 
                          6*G[{1, 0, 0}, x]*G[{1 - x, 1, 0}, y] + 2*G[{1, 1, 0}, x]*G[{1 - x, 1, 0}, y] - 
                          4*G[{0, 1, 0}, x]*G[{1 - x, 1, 1}, y] + 4*G[{1, 1, 0}, x]*G[{1 - x, 1, 1}, y] + 
                          6*G[{0, 1, 0}, x]*G[{1 - x, 1, 1 - x}, y] + 6*G[{1, 0, 0}, x]*G[{1 - x, 1, 1 - x}, y] - 
                          52*G[{0, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 48*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 
                          48*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 0}, y] - 40*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 0}, y] + 
                          2*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 1}, y] - 2*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 1}, y] - 
                          48*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 48*G[{1, 0, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 
                          44*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 6*G[{0, 1, 0}, x]*G[{1 - x, 1 - x, -x}, y] - 
                          6*G[{1, 1, 0}, x]*G[{1 - x, 1 - x, -x}, y] + 12*G[{0, 1, 0}, x]*G[{1 - x, -x, 0}, y] - 
                          12*G[{1, 0, 0}, x]*G[{1 - x, -x, 0}, y] + 6*G[{1, 1, 0}, x]*G[{1 - x, -x, 0}, y] + 
                          12*G[{0, 1, 0}, x]*G[{1 - x, -x, 1 - x}, y] + 12*G[{1, 0, 0}, x]*G[{1 - x, -x, 1 - x}, y] - 
                          24*G[{0, 1, 0}, x]*G[{1 - x, -x, -x}, y] - 24*G[{1, 1, 0}, x]*G[{1 - x, -x, -x}, y] - 
                          60*G[{0, 0}, y]*G[{0, 0, 0, 0}, x] + 60*G[{1 - x, 0}, y]*G[{0, 0, 0, 0}, x] - 
                          48*G[{0, 0}, x]*G[{0, 0, 0, 0}, y] + 32*G[{1, 0}, x]*G[{0, 0, 0, 0}, y] - 
                          56*G[{1, 0}, x]*G[{0, 0, 0, 1 - x}, y] + 44*G[{0, 0}, y]*G[{0, 0, 1, 0}, x] + 
                          6*G[{0, 1}, y]*G[{0, 0, 1, 0}, x] - 46*G[{0, 1 - x}, y]*G[{0, 0, 1, 0}, x] + 
                          12*G[{0, -x}, y]*G[{0, 0, 1, 0}, x] - 44*G[{1 - x, 0}, y]*G[{0, 0, 1, 0}, x] - 
                          6*G[{1 - x, 1}, y]*G[{0, 0, 1, 0}, x] + 46*G[{1 - x, 1 - x}, y]*G[{0, 0, 1, 0}, x] - 
                          12*G[{1 - x, -x}, y]*G[{0, 0, 1, 0}, x] - 2*G[{0, 0}, x]*G[{0, 0, 1, 0}, y] + 
                          2*G[{1, 0}, x]*G[{0, 0, 1, 0}, y] - 2*G[{1, 0}, x]*G[{0, 0, 1, 1 - x}, y] + 
                          60*G[{0, 0}, x]*G[{0, 0, 1 - x, 0}, y] - 48*G[{1, 0}, x]*G[{0, 0, 1 - x, 0}, y] + 
                          60*G[{1, 0}, x]*G[{0, 0, 1 - x, 1 - x}, y] + 6*G[{1, 0}, x]*G[{0, 0, -x, 0}, y] - 
                          6*G[{1, 0}, x]*G[{0, 0, -x, 1 - x}, y] + 60*G[{0, 0}, y]*G[{0, 1, 0, 0}, x] + 
                          6*G[{0, 1}, y]*G[{0, 1, 0, 0}, x] - 54*G[{0, 1 - x}, y]*G[{0, 1, 0, 0}, x] - 
                          12*G[{0, -x}, y]*G[{0, 1, 0, 0}, x] - 60*G[{1 - x, 0}, y]*G[{0, 1, 0, 0}, x] - 
                          6*G[{1 - x, 1}, y]*G[{0, 1, 0, 0}, x] + 54*G[{1 - x, 1 - x}, y]*G[{0, 1, 0, 0}, x] + 
                          12*G[{1 - x, -x}, y]*G[{0, 1, 0, 0}, x] - 4*G[{0, 0}, x]*G[{0, 1, 0, 0}, y] + 
                          4*G[{1, 0}, x]*G[{0, 1, 0, 0}, y] - 4*G[{1, 0}, x]*G[{0, 1, 0, 1 - x}, y] - 
                          40*G[{0, 0}, y]*G[{0, 1, 1, 0}, x] + 44*G[{0, 1 - x}, y]*G[{0, 1, 1, 0}, x] + 
                          6*G[{0, -x}, y]*G[{0, 1, 1, 0}, x] + 40*G[{1 - x, 0}, y]*G[{0, 1, 1, 0}, x] - 
                          44*G[{1 - x, 1 - x}, y]*G[{0, 1, 1, 0}, x] - 6*G[{1 - x, -x}, y]*G[{0, 1, 1, 0}, x] - 
                          4*G[{0, 0}, x]*G[{0, 1, 1, 0}, y] + 4*G[{1, 0}, x]*G[{0, 1, 1, 0}, y] - 
                          4*G[{1, 0}, x]*G[{0, 1, 1, 1 - x}, y] + 6*G[{0, 0}, x]*G[{0, 1, 1 - x, 0}, y] - 
                          2*G[{1, 0}, x]*G[{0, 1, 1 - x, 0}, y] + 2*G[{1, 0}, x]*G[{0, 1, 1 - x, 1 - x}, y] + 
                          48*G[{0, 0}, x]*G[{0, 1 - x, 0, 0}, y] - 40*G[{1, 0}, x]*G[{0, 1 - x, 0, 0}, y] + 
                          48*G[{1, 0}, x]*G[{0, 1 - x, 0, 1 - x}, y] + 2*G[{0, 0}, x]*G[{0, 1 - x, 1, 0}, y] - 
                          2*G[{1, 0}, x]*G[{0, 1 - x, 1, 0}, y] + 2*G[{1, 0}, x]*G[{0, 1 - x, 1, 1 - x}, y] - 
                          48*G[{0, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] + 44*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 0}, y] - 
                          46*G[{1, 0}, x]*G[{0, 1 - x, 1 - x, 1 - x}, y] - 6*G[{1, 0}, x]*G[{0, 1 - x, -x, 0}, y] + 
                          6*G[{1, 0}, x]*G[{0, 1 - x, -x, 1 - x}, y] + 12*G[{1, 0}, x]*G[{0, -x, 0, 0}, y] - 
                          12*G[{1, 0}, x]*G[{0, -x, 0, 1 - x}, y] + 12*G[{0, 0}, x]*G[{0, -x, 1 - x, 0}, y] - 
                          6*G[{1, 0}, x]*G[{0, -x, 1 - x, 0}, y] + 6*G[{1, 0}, x]*G[{0, -x, 1 - x, 1 - x}, y] - 
                          24*G[{1, 0}, x]*G[{0, -x, -x, 0}, y] + 24*G[{1, 0}, x]*G[{0, -x, -x, 1 - x}, y] + 
                          56*G[{0, 0}, y]*G[{1, 0, 0, 0}, x] - 52*G[{0, 1 - x}, y]*G[{1, 0, 0, 0}, x] - 
                          56*G[{1 - x, 0}, y]*G[{1, 0, 0, 0}, x] + 52*G[{1 - x, 1 - x}, y]*G[{1, 0, 0, 0}, x] - 
                          48*G[{0, 0}, y]*G[{1, 0, 1, 0}, x] - 6*G[{0, 1}, y]*G[{1, 0, 1, 0}, x] + 
                          48*G[{0, 1 - x}, y]*G[{1, 0, 1, 0}, x] - 12*G[{0, -x}, y]*G[{1, 0, 1, 0}, x] + 
                          48*G[{1 - x, 0}, y]*G[{1, 0, 1, 0}, x] + 6*G[{1 - x, 1}, y]*G[{1, 0, 1, 0}, x] - 
                          48*G[{1 - x, 1 - x}, y]*G[{1, 0, 1, 0}, x] + 12*G[{1 - x, -x}, y]*G[{1, 0, 1, 0}, x] - 
                          48*G[{0, 0}, y]*G[{1, 1, 0, 0}, x] - 6*G[{0, 1}, y]*G[{1, 1, 0, 0}, x] + 
                          48*G[{0, 1 - x}, y]*G[{1, 1, 0, 0}, x] - 12*G[{0, -x}, y]*G[{1, 1, 0, 0}, x] + 
                          48*G[{1 - x, 0}, y]*G[{1, 1, 0, 0}, x] + 6*G[{1 - x, 1}, y]*G[{1, 1, 0, 0}, x] - 
                          48*G[{1 - x, 1 - x}, y]*G[{1, 1, 0, 0}, x] + 12*G[{1 - x, -x}, y]*G[{1, 1, 0, 0}, x] + 
                          32*G[{0, 0}, y]*G[{1, 1, 1, 0}, x] - 40*G[{0, 1 - x}, y]*G[{1, 1, 1, 0}, x] - 
                          32*G[{1 - x, 0}, y]*G[{1, 1, 1, 0}, x] + 40*G[{1 - x, 1 - x}, y]*G[{1, 1, 1, 0}, x] + 
                          48*G[{0, 0}, x]*G[{1 - x, 0, 0, 0}, y] - 32*G[{1, 0}, x]*G[{1 - x, 0, 0, 0}, y] + 
                          56*G[{1, 0}, x]*G[{1 - x, 0, 0, 1 - x}, y] + 2*G[{0, 0}, x]*G[{1 - x, 0, 1, 0}, y] - 
                          2*G[{1, 0}, x]*G[{1 - x, 0, 1, 0}, y] + 2*G[{1, 0}, x]*G[{1 - x, 0, 1, 1 - x}, y] - 
                          60*G[{0, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] + 48*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 0}, y] - 
                          60*G[{1, 0}, x]*G[{1 - x, 0, 1 - x, 1 - x}, y] - 6*G[{1, 0}, x]*G[{1 - x, 0, -x, 0}, y] + 
                          6*G[{1, 0}, x]*G[{1 - x, 0, -x, 1 - x}, y] + 4*G[{0, 0}, x]*G[{1 - x, 1, 0, 0}, y] - 
                          4*G[{1, 0}, x]*G[{1 - x, 1, 0, 0}, y] + 4*G[{1, 0}, x]*G[{1 - x, 1, 0, 1 - x}, y] + 
                          4*G[{0, 0}, x]*G[{1 - x, 1, 1, 0}, y] - 4*G[{1, 0}, x]*G[{1 - x, 1, 1, 0}, y] + 
                          4*G[{1, 0}, x]*G[{1 - x, 1, 1, 1 - x}, y] - 6*G[{0, 0}, x]*G[{1 - x, 1, 1 - x, 0}, y] + 
                          2*G[{1, 0}, x]*G[{1 - x, 1, 1 - x, 0}, y] - 2*G[{1, 0}, x]*G[{1 - x, 1, 1 - x, 1 - x}, y] - 
                          48*G[{0, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] + 40*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 0}, y] - 
                          48*G[{1, 0}, x]*G[{1 - x, 1 - x, 0, 1 - x}, y] - 2*G[{0, 0}, x]*G[{1 - x, 1 - x, 1, 0}, y] + 
                          2*G[{1, 0}, x]*G[{1 - x, 1 - x, 1, 0}, y] - 2*G[{1, 0}, x]*G[{1 - x, 1 - x, 1, 1 - x}, y] + 
                          48*G[{0, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] - 44*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 0}, y] + 
                          46*G[{1, 0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x}, y] + 6*G[{1, 0}, x]*G[{1 - x, 1 - x, -x, 0}, y] - 
                          6*G[{1, 0}, x]*G[{1 - x, 1 - x, -x, 1 - x}, y] - 12*G[{1, 0}, x]*G[{1 - x, -x, 0, 0}, y] + 
                          12*G[{1, 0}, x]*G[{1 - x, -x, 0, 1 - x}, y] - 12*G[{0, 0}, x]*G[{1 - x, -x, 1 - x, 0}, y] + 
                          6*G[{1, 0}, x]*G[{1 - x, -x, 1 - x, 0}, y] - 6*G[{1, 0}, x]*G[{1 - x, -x, 1 - x, 1 - x}, y] + 
                          24*G[{1, 0}, x]*G[{1 - x, -x, -x, 0}, y] - 24*G[{1, 0}, x]*G[{1 - x, -x, -x, 1 - x}, y] - 
                          62*G[{0}, y]*G[{0, 0, 0, 0, 0}, x] - 32*G[{0}, x]*G[{0, 0, 0, 0, 0}, y] + 
                          54*G[{0}, y]*G[{0, 0, 0, 1, 0}, x] - 54*G[{1 - x}, y]*G[{0, 0, 0, 1, 0}, x] + 
                          56*G[{0}, x]*G[{0, 0, 0, 1 - x, 0}, y] + 54*G[{0}, y]*G[{0, 0, 1, 0, 0}, x] - 
                          54*G[{1 - x}, y]*G[{0, 0, 1, 0, 0}, x] - 38*G[{0}, y]*G[{0, 0, 1, 1, 0}, x] + 
                          38*G[{1 - x}, y]*G[{0, 0, 1, 1, 0}, x] + 2*G[{0}, x]*G[{0, 0, 1, 1 - x, 0}, y] + 
                          48*G[{0}, x]*G[{0, 0, 1 - x, 0, 0}, y] - 60*G[{0}, x]*G[{0, 0, 1 - x, 1 - x, 0}, y] + 
                          6*G[{0}, x]*G[{0, 0, -x, 1 - x, 0}, y] + 66*G[{0}, y]*G[{0, 1, 0, 0, 0}, x] - 
                          66*G[{1 - x}, y]*G[{0, 1, 0, 0, 0}, x] - 58*G[{0}, y]*G[{0, 1, 0, 1, 0}, x] + 
                          58*G[{1 - x}, y]*G[{0, 1, 0, 1, 0}, x] + 4*G[{0}, x]*G[{0, 1, 0, 1 - x, 0}, y] - 
                          54*G[{0}, y]*G[{0, 1, 1, 0, 0}, x] + 54*G[{1 - x}, y]*G[{0, 1, 1, 0, 0}, x] + 
                          36*G[{0}, y]*G[{0, 1, 1, 1, 0}, x] - 36*G[{1 - x}, y]*G[{0, 1, 1, 1, 0}, x] + 
                          4*G[{0}, x]*G[{0, 1, 1, 1 - x, 0}, y] + 4*G[{0}, x]*G[{0, 1, 1 - x, 0, 0}, y] - 
                          2*G[{0}, x]*G[{0, 1, 1 - x, 1 - x, 0}, y] + 40*G[{0}, x]*G[{0, 1 - x, 0, 0, 0}, y] - 
                          48*G[{0}, x]*G[{0, 1 - x, 0, 1 - x, 0}, y] - 2*G[{0}, x]*G[{0, 1 - x, 1, 1 - x, 0}, y] - 
                          44*G[{0}, x]*G[{0, 1 - x, 1 - x, 0, 0}, y] + 46*G[{0}, x]*G[{0, 1 - x, 1 - x, 1 - x, 0}, y] - 
                          6*G[{0}, x]*G[{0, 1 - x, -x, 1 - x, 0}, y] + 12*G[{0}, x]*G[{0, -x, 0, 1 - x, 0}, y] + 
                          12*G[{0}, x]*G[{0, -x, 1 - x, 0, 0}, y] - 6*G[{0}, x]*G[{0, -x, 1 - x, 1 - x, 0}, y] - 
                          24*G[{0}, x]*G[{0, -x, -x, 1 - x, 0}, y] + 60*G[{0}, y]*G[{1, 0, 0, 0, 0}, x] - 
                          60*G[{1 - x}, y]*G[{1, 0, 0, 0, 0}, x] - 44*G[{0}, y]*G[{1, 0, 0, 1, 0}, x] + 
                          44*G[{1 - x}, y]*G[{1, 0, 0, 1, 0}, x] - 60*G[{0}, y]*G[{1, 0, 1, 0, 0}, x] + 
                          60*G[{1 - x}, y]*G[{1, 0, 1, 0, 0}, x] + 40*G[{0}, y]*G[{1, 0, 1, 1, 0}, x] - 
                          40*G[{1 - x}, y]*G[{1, 0, 1, 1, 0}, x] - 56*G[{0}, y]*G[{1, 1, 0, 0, 0}, x] + 
                          56*G[{1 - x}, y]*G[{1, 1, 0, 0, 0}, x] + 48*G[{0}, y]*G[{1, 1, 0, 1, 0}, x] - 
                          48*G[{1 - x}, y]*G[{1, 1, 0, 1, 0}, x] + 48*G[{0}, y]*G[{1, 1, 1, 0, 0}, x] - 
                          48*G[{1 - x}, y]*G[{1, 1, 1, 0, 0}, x] - 32*G[{0}, y]*G[{1, 1, 1, 1, 0}, x] + 
                          32*G[{1 - x}, y]*G[{1, 1, 1, 1, 0}, x] + 32*G[{0}, x]*G[{1 - x, 0, 0, 0, 0}, y] - 
                          56*G[{0}, x]*G[{1 - x, 0, 0, 1 - x, 0}, y] - 2*G[{0}, x]*G[{1 - x, 0, 1, 1 - x, 0}, y] - 
                          48*G[{0}, x]*G[{1 - x, 0, 1 - x, 0, 0}, y] + 60*G[{0}, x]*G[{1 - x, 0, 1 - x, 1 - x, 0}, y] - 
                          6*G[{0}, x]*G[{1 - x, 0, -x, 1 - x, 0}, y] - 4*G[{0}, x]*G[{1 - x, 1, 0, 1 - x, 0}, y] - 
                          4*G[{0}, x]*G[{1 - x, 1, 1, 1 - x, 0}, y] - 4*G[{0}, x]*G[{1 - x, 1, 1 - x, 0, 0}, y] + 
                          2*G[{0}, x]*G[{1 - x, 1, 1 - x, 1 - x, 0}, y] - 40*G[{0}, x]*G[{1 - x, 1 - x, 0, 0, 0}, y] + 
                          48*G[{0}, x]*G[{1 - x, 1 - x, 0, 1 - x, 0}, y] + 2*G[{0}, x]*G[{1 - x, 1 - x, 1, 1 - x, 0}, y] + 
                          44*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 0, 0}, y] - 
                          46*G[{0}, x]*G[{1 - x, 1 - x, 1 - x, 1 - x, 0}, y] + 
                          6*G[{0}, x]*G[{1 - x, 1 - x, -x, 1 - x, 0}, y] - 12*G[{0}, x]*G[{1 - x, -x, 0, 1 - x, 0}, y] - 
                          12*G[{0}, x]*G[{1 - x, -x, 1 - x, 0, 0}, y] + 6*G[{0}, x]*G[{1 - x, -x, 1 - x, 1 - x, 0}, y] + 
                          24*G[{0}, x]*G[{1 - x, -x, -x, 1 - x, 0}, y] - (189*G[{0, 0, 0, 0, 0, 0}, x])/2 + 
                          (107*G[{0, 0, 0, 0, 1, 0}, x])/2 + 56*G[{0, 0, 0, 0, 1, 0}, y] + 
                          (123*G[{0, 0, 0, 1, 0, 0}, x])/2 + 48*G[{0, 0, 0, 1, 0, 0}, y] - (81*G[{0, 0, 0, 1, 1, 0}, x])/2 - 
                          56*G[{0, 0, 0, 1 - x, 1, 0}, y] + (107*G[{0, 0, 1, 0, 0, 0}, x])/2 + 40*G[{0, 0, 1, 0, 0, 0}, y] - 
                          (97*G[{0, 0, 1, 0, 1, 0}, x])/2 - 2*G[{0, 0, 1, 0, 1, 0}, y] - (105*G[{0, 0, 1, 1, 0, 0}, x])/2 + 
                          4*G[{0, 0, 1, 1, 0, 0}, y] + (71*G[{0, 0, 1, 1, 1, 0}, x])/2 + 4*G[{0, 0, 1, 1, 1, 0}, y] - 
                          2*G[{0, 0, 1, 1 - x, 1, 0}, y] - 60*G[{0, 0, 1 - x, 0, 1, 0}, y] - 
                          48*G[{0, 0, 1 - x, 1, 0, 0}, y] + 60*G[{0, 0, 1 - x, 1 - x, 1, 0}, y] - 
                          6*G[{0, 0, -x, 0, 1, 0}, y] - 6*G[{0, 0, -x, 1 - x, 1, 0}, y] + (123*G[{0, 1, 0, 0, 0, 0}, x])/2 + 
                          32*G[{0, 1, 0, 0, 0, 0}, y] - (105*G[{0, 1, 0, 0, 1, 0}, x])/2 - 4*G[{0, 1, 0, 0, 1, 0}, y] - 
                          (129*G[{0, 1, 0, 1, 0, 0}, x])/2 - 4*G[{0, 1, 0, 1, 0, 0}, y] + (91*G[{0, 1, 0, 1, 1, 0}, x])/2 + 
                          2*G[{0, 1, 0, 1, 1, 0}, y] - 4*G[{0, 1, 0, 1 - x, 1, 0}, y] - (129*G[{0, 1, 1, 0, 0, 0}, x])/2 + 
                          8*G[{0, 1, 1, 0, 0, 0}, y] + (107*G[{0, 1, 1, 0, 1, 0}, x])/2 - 4*G[{0, 1, 1, 0, 1, 0}, y] + 
                          (99*G[{0, 1, 1, 1, 0, 0}, x])/2 + 8*G[{0, 1, 1, 1, 0, 0}, y] - (69*G[{0, 1, 1, 1, 1, 0}, x])/2 + 
                          8*G[{0, 1, 1, 1, 1, 0}, y] - 4*G[{0, 1, 1, 1 - x, 1, 0}, y] - 4*G[{0, 1, 1 - x, 0, 1, 0}, y] - 
                          4*G[{0, 1, 1 - x, 1, 0, 0}, y] - 4*G[{0, 1, 1 - x, 1, 1, 0}, y] + 
                          2*G[{0, 1, 1 - x, 1 - x, 1, 0}, y] - 48*G[{0, 1 - x, 0, 0, 1, 0}, y] - 
                          44*G[{0, 1 - x, 0, 1, 0, 0}, y] - 2*G[{0, 1 - x, 0, 1, 1, 0}, y] + 
                          48*G[{0, 1 - x, 0, 1 - x, 1, 0}, y] - 40*G[{0, 1 - x, 1, 0, 0, 0}, y] + 
                          2*G[{0, 1 - x, 1, 0, 1, 0}, y] - 4*G[{0, 1 - x, 1, 1, 0, 0}, y] - 4*G[{0, 1 - x, 1, 1, 1, 0}, y] + 
                          2*G[{0, 1 - x, 1, 1 - x, 1, 0}, y] + 46*G[{0, 1 - x, 1 - x, 0, 1, 0}, y] + 
                          44*G[{0, 1 - x, 1 - x, 1, 0, 0}, y] + 2*G[{0, 1 - x, 1 - x, 1, 1, 0}, y] - 
                          46*G[{0, 1 - x, 1 - x, 1 - x, 1, 0}, y] + 6*G[{0, 1 - x, -x, 0, 1, 0}, y] + 
                          6*G[{0, 1 - x, -x, 1 - x, 1, 0}, y] - 12*G[{0, -x, 0, 0, 1, 0}, y] - 
                          12*G[{0, -x, 0, 1, 0, 0}, y] - 6*G[{0, -x, 0, 1, 1, 0}, y] - 12*G[{0, -x, 0, 1 - x, 1, 0}, y] - 
                          12*G[{0, -x, 1 - x, 0, 1, 0}, y] - 12*G[{0, -x, 1 - x, 1, 0, 0}, y] - 
                          6*G[{0, -x, 1 - x, 1, 1, 0}, y] + 6*G[{0, -x, 1 - x, 1 - x, 1, 0}, y] + 
                          24*G[{0, -x, -x, 0, 1, 0}, y] + 24*G[{0, -x, -x, 1 - x, 1, 0}, y] + 
                          (155*G[{1, 0, 0, 0, 0, 0}, x])/2 - (121*G[{1, 0, 0, 0, 1, 0}, x])/2 - 
                          (105*G[{1, 0, 0, 1, 0, 0}, x])/2 + (71*G[{1, 0, 0, 1, 1, 0}, x])/2 - 
                          (121*G[{1, 0, 1, 0, 0, 0}, x])/2 + (111*G[{1, 0, 1, 0, 1, 0}, x])/2 + 
                          (111*G[{1, 0, 1, 1, 0, 0}, x])/2 - (73*G[{1, 0, 1, 1, 1, 0}, x])/2 - 
                          (105*G[{1, 1, 0, 0, 0, 0}, x])/2 + (95*G[{1, 1, 0, 0, 1, 0}, x])/2 + 
                          (111*G[{1, 1, 0, 1, 0, 0}, x])/2 - (81*G[{1, 1, 0, 1, 1, 0}, x])/2 + 
                          (119*G[{1, 1, 1, 0, 0, 0}, x])/2 - (97*G[{1, 1, 1, 0, 1, 0}, x])/2 - 
                          (93*G[{1, 1, 1, 1, 0, 0}, x])/2 + (65*G[{1, 1, 1, 1, 1, 0}, x])/2 - 
                          56*G[{1 - x, 0, 0, 0, 1, 0}, y] - 48*G[{1 - x, 0, 0, 1, 0, 0}, y] + 
                          56*G[{1 - x, 0, 0, 1 - x, 1, 0}, y] - 40*G[{1 - x, 0, 1, 0, 0, 0}, y] + 
                          2*G[{1 - x, 0, 1, 0, 1, 0}, y] - 4*G[{1 - x, 0, 1, 1, 0, 0}, y] - 4*G[{1 - x, 0, 1, 1, 1, 0}, y] + 
                          2*G[{1 - x, 0, 1, 1 - x, 1, 0}, y] + 60*G[{1 - x, 0, 1 - x, 0, 1, 0}, y] + 
                          48*G[{1 - x, 0, 1 - x, 1, 0, 0}, y] - 60*G[{1 - x, 0, 1 - x, 1 - x, 1, 0}, y] + 
                          6*G[{1 - x, 0, -x, 0, 1, 0}, y] + 6*G[{1 - x, 0, -x, 1 - x, 1, 0}, y] - 
                          32*G[{1 - x, 1, 0, 0, 0, 0}, y] + 4*G[{1 - x, 1, 0, 0, 1, 0}, y] + 
                          4*G[{1 - x, 1, 0, 1, 0, 0}, y] - 2*G[{1 - x, 1, 0, 1, 1, 0}, y] + 
                          4*G[{1 - x, 1, 0, 1 - x, 1, 0}, y] - 8*G[{1 - x, 1, 1, 0, 0, 0}, y] + 
                          4*G[{1 - x, 1, 1, 0, 1, 0}, y] - 8*G[{1 - x, 1, 1, 1, 0, 0}, y] - 8*G[{1 - x, 1, 1, 1, 1, 0}, y] + 
                          4*G[{1 - x, 1, 1, 1 - x, 1, 0}, y] + 4*G[{1 - x, 1, 1 - x, 0, 1, 0}, y] + 
                          4*G[{1 - x, 1, 1 - x, 1, 0, 0}, y] + 4*G[{1 - x, 1, 1 - x, 1, 1, 0}, y] - 
                          2*G[{1 - x, 1, 1 - x, 1 - x, 1, 0}, y] + 48*G[{1 - x, 1 - x, 0, 0, 1, 0}, y] + 
                          44*G[{1 - x, 1 - x, 0, 1, 0, 0}, y] + 2*G[{1 - x, 1 - x, 0, 1, 1, 0}, y] - 
                          48*G[{1 - x, 1 - x, 0, 1 - x, 1, 0}, y] + 40*G[{1 - x, 1 - x, 1, 0, 0, 0}, y] - 
                          2*G[{1 - x, 1 - x, 1, 0, 1, 0}, y] + 4*G[{1 - x, 1 - x, 1, 1, 0, 0}, y] + 
                          4*G[{1 - x, 1 - x, 1, 1, 1, 0}, y] - 2*G[{1 - x, 1 - x, 1, 1 - x, 1, 0}, y] - 
                          46*G[{1 - x, 1 - x, 1 - x, 0, 1, 0}, y] - 44*G[{1 - x, 1 - x, 1 - x, 1, 0, 0}, y] - 
                          2*G[{1 - x, 1 - x, 1 - x, 1, 1, 0}, y] + 46*G[{1 - x, 1 - x, 1 - x, 1 - x, 1, 0}, y] - 
                          6*G[{1 - x, 1 - x, -x, 0, 1, 0}, y] - 6*G[{1 - x, 1 - x, -x, 1 - x, 1, 0}, y] + 
                          12*G[{1 - x, -x, 0, 0, 1, 0}, y] + 12*G[{1 - x, -x, 0, 1, 0, 0}, y] + 
                          6*G[{1 - x, -x, 0, 1, 1, 0}, y] + 12*G[{1 - x, -x, 0, 1 - x, 1, 0}, y] + 
                          12*G[{1 - x, -x, 1 - x, 0, 1, 0}, y] + 12*G[{1 - x, -x, 1 - x, 1, 0, 0}, y] + 
                          6*G[{1 - x, -x, 1 - x, 1, 1, 0}, y] - 6*G[{1 - x, -x, 1 - x, 1 - x, 1, 0}, y] - 
                          24*G[{1 - x, -x, -x, 0, 1, 0}, y] - 24*G[{1 - x, -x, -x, 1 - x, 1, 0}, y] + 
                         
                         zeta[2]*((-88*G[{0, 0}, x]*G[{0, 0}, y] + 80*G[{0, 0}, y]*G[{0, 1}, x] - 4*G[{0, 0}, x]*G[{0, 1}, y] + 
                            92*G[{0, 0}, x]*G[{0, 1 - x}, y] - 88*G[{0, 1}, x]*G[{0, 1 - x}, y] - 
                            12*G[{0, 1}, x]*G[{0, -x}, y] + 80*G[{0, 0}, y]*G[{1, 0}, x] + 4*G[{0, 1}, y]*G[{1, 0}, x] - 
                            88*G[{0, 1 - x}, y]*G[{1, 0}, x] + 12*G[{0, -x}, y]*G[{1, 0}, x] - 
                            64*G[{0, 0}, y]*G[{1, 1}, x] + 80*G[{0, 1 - x}, y]*G[{1, 1}, x] + 
                            88*G[{0, 0}, x]*G[{1 - x, 0}, y] - 80*G[{0, 1}, x]*G[{1 - x, 0}, y] - 
                            80*G[{1, 0}, x]*G[{1 - x, 0}, y] + 64*G[{1, 1}, x]*G[{1 - x, 0}, y] + 
                            4*G[{0, 0}, x]*G[{1 - x, 1}, y] - 4*G[{1, 0}, x]*G[{1 - x, 1}, y] - 
                            92*G[{0, 0}, x]*G[{1 - x, 1 - x}, y] + 88*G[{0, 1}, x]*G[{1 - x, 1 - x}, y] + 
                            88*G[{1, 0}, x]*G[{1 - x, 1 - x}, y] - 80*G[{1, 1}, x]*G[{1 - x, 1 - x}, y] + 
                            12*G[{0, 1}, x]*G[{1 - x, -x}, y] - 12*G[{1, 0}, x]*G[{1 - x, -x}, y] - 
                            92*G[{0}, y]*G[{0, 0, 0}, x] + 92*G[{1 - x}, y]*G[{0, 0, 0}, x] - 80*G[{0}, x]*G[{0, 0, 0}, y] + 
                            64*G[{1}, x]*G[{0, 0, 0}, y] + 76*G[{0}, y]*G[{0, 0, 1}, x] - 76*G[{1 - x}, y]*G[{0, 0, 1}, x] - 
                            4*G[{0}, x]*G[{0, 0, 1}, y] + 4*G[{1}, x]*G[{0, 0, 1}, y] + 120*G[{0}, x]*G[{0, 0, 1 - x}, y] - 
                            96*G[{1}, x]*G[{0, 0, 1 - x}, y] + 12*G[{1}, x]*G[{0, 0, -x}, y] + 
                            92*G[{0}, y]*G[{0, 1, 0}, x] - 92*G[{1 - x}, y]*G[{0, 1, 0}, x] - 4*G[{0}, x]*G[{0, 1, 0}, y] + 
                            4*G[{1}, x]*G[{0, 1, 0}, y] - 72*G[{0}, y]*G[{0, 1, 1}, x] + 72*G[{1 - x}, y]*G[{0, 1, 1}, x] - 
                            8*G[{0}, x]*G[{0, 1, 1}, y] + 8*G[{1}, x]*G[{0, 1, 1}, y] + 4*G[{0}, x]*G[{0, 1, 1 - x}, y] + 
                            88*G[{0}, x]*G[{0, 1 - x, 0}, y] - 80*G[{1}, x]*G[{0, 1 - x, 0}, y] + 
                            4*G[{0}, x]*G[{0, 1 - x, 1}, y] - 4*G[{1}, x]*G[{0, 1 - x, 1}, y] - 
                            92*G[{0}, x]*G[{0, 1 - x, 1 - x}, y] + 88*G[{1}, x]*G[{0, 1 - x, 1 - x}, y] - 
                            12*G[{1}, x]*G[{0, 1 - x, -x}, y] + 12*G[{1}, x]*G[{0, -x, 0}, y] + 
                            12*G[{0}, x]*G[{0, -x, 1 - x}, y] - 48*G[{1}, x]*G[{0, -x, -x}, y] + 
                            88*G[{0}, y]*G[{1, 0, 0}, x] - 88*G[{1 - x}, y]*G[{1, 0, 0}, x] - 80*G[{0}, y]*G[{1, 0, 1}, x] + 
                            80*G[{1 - x}, y]*G[{1, 0, 1}, x] - 80*G[{0}, y]*G[{1, 1, 0}, x] + 
                            80*G[{1 - x}, y]*G[{1, 1, 0}, x] + 64*G[{0}, y]*G[{1, 1, 1}, x] - 
                            64*G[{1 - x}, y]*G[{1, 1, 1}, x] + 80*G[{0}, x]*G[{1 - x, 0, 0}, y] - 
                            64*G[{1}, x]*G[{1 - x, 0, 0}, y] + 4*G[{0}, x]*G[{1 - x, 0, 1}, y] - 
                            4*G[{1}, x]*G[{1 - x, 0, 1}, y] - 120*G[{0}, x]*G[{1 - x, 0, 1 - x}, y] + 
                            96*G[{1}, x]*G[{1 - x, 0, 1 - x}, y] - 12*G[{1}, x]*G[{1 - x, 0, -x}, y] + 
                            4*G[{0}, x]*G[{1 - x, 1, 0}, y] - 4*G[{1}, x]*G[{1 - x, 1, 0}, y] + 
                            8*G[{0}, x]*G[{1 - x, 1, 1}, y] - 8*G[{1}, x]*G[{1 - x, 1, 1}, y] - 
                            4*G[{0}, x]*G[{1 - x, 1, 1 - x}, y] - 88*G[{0}, x]*G[{1 - x, 1 - x, 0}, y] + 
                            80*G[{1}, x]*G[{1 - x, 1 - x, 0}, y] - 4*G[{0}, x]*G[{1 - x, 1 - x, 1}, y] + 
                            4*G[{1}, x]*G[{1 - x, 1 - x, 1}, y] + 92*G[{0}, x]*G[{1 - x, 1 - x, 1 - x}, y] - 
                            88*G[{1}, x]*G[{1 - x, 1 - x, 1 - x}, y] + 12*G[{1}, x]*G[{1 - x, 1 - x, -x}, y] - 
                            12*G[{1}, x]*G[{1 - x, -x, 0}, y] - 12*G[{0}, x]*G[{1 - x, -x, 1 - x}, y] + 
                            48*G[{1}, x]*G[{1 - x, -x, -x}, y] - 155*G[{0, 0, 0, 0}, x] - 64*G[{0, 0, 0, 0}, y] + 
                            81*G[{0, 0, 0, 1}, x] + 112*G[{0, 0, 0, 1 - x}, y] + 81*G[{0, 0, 1, 0}, x] - 
                            71*G[{0, 0, 1, 1}, x] - 8*G[{0, 0, 1, 1}, y] + 4*G[{0, 0, 1, 1 - x}, y] + 
                            96*G[{0, 0, 1 - x, 0}, y] - 120*G[{0, 0, 1 - x, 1 - x}, y] + 12*G[{0, 0, -x, 1 - x}, y] + 
                            105*G[{0, 1, 0, 0}, x] - 91*G[{0, 1, 0, 1}, x] - 4*G[{0, 1, 0, 1}, y] + 
                            8*G[{0, 1, 0, 1 - x}, y] - 87*G[{0, 1, 1, 0}, x] + 69*G[{0, 1, 1, 1}, x] - 
                            16*G[{0, 1, 1, 1}, y] + 8*G[{0, 1, 1, 1 - x}, y] + 4*G[{0, 1, 1 - x, 0}, y] + 
                            8*G[{0, 1, 1 - x, 1}, y] - 4*G[{0, 1, 1 - x, 1 - x}, y] + 80*G[{0, 1 - x, 0, 0}, y] + 
                            4*G[{0, 1 - x, 0, 1}, y] - 96*G[{0, 1 - x, 0, 1 - x}, y] + 8*G[{0, 1 - x, 1, 1}, y] - 
                            4*G[{0, 1 - x, 1, 1 - x}, y] - 88*G[{0, 1 - x, 1 - x, 0}, y] - 4*G[{0, 1 - x, 1 - x, 1}, y] + 
                            92*G[{0, 1 - x, 1 - x, 1 - x}, y] - 12*G[{0, 1 - x, -x, 1 - x}, y] + 12*G[{0, -x, 0, 1}, y] + 
                            24*G[{0, -x, 0, 1 - x}, y] + 12*G[{0, -x, 1 - x, 0}, y] + 12*G[{0, -x, 1 - x, 1}, y] - 
                            12*G[{0, -x, 1 - x, 1 - x}, y] - 48*G[{0, -x, -x, 1 - x}, y] + 105*G[{1, 0, 0, 0}, x] - 
                            71*G[{1, 0, 0, 1}, x] - 87*G[{1, 0, 1, 0}, x] + 73*G[{1, 0, 1, 1}, x] - 95*G[{1, 1, 0, 0}, x] + 
                            81*G[{1, 1, 0, 1}, x] + 81*G[{1, 1, 1, 0}, x] - 65*G[{1, 1, 1, 1}, x] + 
                            64*G[{1 - x, 0, 0, 0}, y] - 112*G[{1 - x, 0, 0, 1 - x}, y] + 8*G[{1 - x, 0, 1, 1}, y] - 
                            4*G[{1 - x, 0, 1, 1 - x}, y] - 96*G[{1 - x, 0, 1 - x, 0}, y] + 
                            120*G[{1 - x, 0, 1 - x, 1 - x}, y] - 12*G[{1 - x, 0, -x, 1 - x}, y] + 4*G[{1 - x, 1, 0, 1}, y] - 
                            8*G[{1 - x, 1, 0, 1 - x}, y] + 16*G[{1 - x, 1, 1, 1}, y] - 8*G[{1 - x, 1, 1, 1 - x}, y] - 
                            4*G[{1 - x, 1, 1 - x, 0}, y] - 8*G[{1 - x, 1, 1 - x, 1}, y] + 4*G[{1 - x, 1, 1 - x, 1 - x}, y] - 
                            80*G[{1 - x, 1 - x, 0, 0}, y] - 4*G[{1 - x, 1 - x, 0, 1}, y] + 
                            96*G[{1 - x, 1 - x, 0, 1 - x}, y] - 8*G[{1 - x, 1 - x, 1, 1}, y] + 
                            4*G[{1 - x, 1 - x, 1, 1 - x}, y] + 88*G[{1 - x, 1 - x, 1 - x, 0}, y] + 
                            4*G[{1 - x, 1 - x, 1 - x, 1}, y] - 92*G[{1 - x, 1 - x, 1 - x, 1 - x}, y] + 
                            12*G[{1 - x, 1 - x, -x, 1 - x}, y] - 12*G[{1 - x, -x, 0, 1}, y] - 
                            24*G[{1 - x, -x, 0, 1 - x}, y] - 12*G[{1 - x, -x, 1 - x, 0}, y] - 
                            12*G[{1 - x, -x, 1 - x, 1}, y] + 12*G[{1 - x, -x, 1 - x, 1 - x}, y] + 
                            48*G[{1 - x, -x, -x, 1 - x}, y]))/2 + 
                         
                         zeta[3]*(-52*G[{0}, y]*G[{0, 0}, x] + 52*G[{1 - x}, y]*G[{0, 0}, x] - 40*G[{0}, x]*G[{0, 0}, y] + 
                           16*G[{1}, x]*G[{0, 0}, y] + 26*G[{0}, y]*G[{0, 1}, x] - 26*G[{1 - x}, y]*G[{0, 1}, x] - 
                           6*G[{0}, x]*G[{0, 1}, y] + 6*G[{1}, x]*G[{0, 1}, y] + 20*G[{0}, x]*G[{0, 1 - x}, y] - 
                           8*G[{1}, x]*G[{0, 1 - x}, y] + 12*G[{1}, x]*G[{0, -x}, y] + 40*G[{0}, y]*G[{1, 0}, x] - 
                           40*G[{1 - x}, y]*G[{1, 0}, x] - 16*G[{0}, y]*G[{1, 1}, x] + 16*G[{1 - x}, y]*G[{1, 1}, x] + 
                           40*G[{0}, x]*G[{1 - x, 0}, y] - 16*G[{1}, x]*G[{1 - x, 0}, y] + 6*G[{0}, x]*G[{1 - x, 1}, y] - 
                           6*G[{1}, x]*G[{1 - x, 1}, y] - 20*G[{0}, x]*G[{1 - x, 1 - x}, y] + 
                           8*G[{1}, x]*G[{1 - x, 1 - x}, y] - 12*G[{1}, x]*G[{1 - x, -x}, y] - 16*G[{0, 0, 0}, y] + 
                           9*G[{0, 0, 1}, x] + 6*G[{0, 0, 1}, y] + 12*G[{0, 0, 1 - x}, y] + 46*G[{0, 1, 0}, x] + 
                           14*G[{0, 1, 0}, y] - 23*G[{0, 1, 1}, x] + 12*G[{0, 1, 1}, y] + 6*G[{0, 1, 1 - x}, y] + 
                           8*G[{0, 1 - x, 0}, y] - 6*G[{0, 1 - x, 1}, y] - 4*G[{0, 1 - x, 1 - x}, y] + 
                           12*G[{0, -x, 1 - x}, y] + 42*G[{1, 0, 0}, x] - 19*G[{1, 0, 1}, x] - 24*G[{1, 1, 0}, x] + 
                           18*G[{1, 1, 1}, x] + 16*G[{1 - x, 0, 0}, y] - 6*G[{1 - x, 0, 1}, y] - 
                           12*G[{1 - x, 0, 1 - x}, y] - 14*G[{1 - x, 1, 0}, y] - 12*G[{1 - x, 1, 1}, y] - 
                           6*G[{1 - x, 1, 1 - x}, y] - 8*G[{1 - x, 1 - x, 0}, y] + 6*G[{1 - x, 1 - x, 1}, y] + 
                           4*G[{1 - x, 1 - x, 1 - x}, y] - 12*G[{1 - x, -x, 1 - x}, y]) + 
                         
                         zeta[4]*((-28*G[{0}, x]*G[{0}, y] + 144*G[{0}, y]*G[{1}, x] + 28*G[{0}, x]*G[{1 - x}, y] - 
                            144*G[{1}, x]*G[{1 - x}, y] - 675*G[{0, 0}, x] - 144*G[{0, 0}, y] + 269*G[{0, 1}, x] + 
                            20*G[{0, 1}, y] + 408*G[{0, 1 - x}, y] + 301*G[{1, 0}, x] - 363*G[{1, 1}, x] + 
                            144*G[{1 - x, 0}, y] - 20*G[{1 - x, 1}, y] - 408*G[{1 - x, 1 - x}, y]))/8 + 
                         
                         -2*zeta[5]*(31*G[{0}, x] + 55*G[{0}, y] - 46*G[{1}, x] - 55*G[{1 - x}, y]) + 
                         
                         (12637*zeta[6])/96 + 
                         
                         -2*zeta[2]*(18*G[{0}, x] + 13*G[{0}, y] - 9*G[{1}, x] - 13*G[{1 - x}, y])*zeta[3] + 
                         
                         -18*zeta[3]^2
                       )
                   +e^7*(
                         Help["ladder2L", 18]
                       )};

